Lower deviations for the maximum of a branching random walk in a random environment in time: quenched versus annealed

We study lower deviations of the rightmost position in a supercritical branching random walk whose offspring laws are independent and identically distributed across generations. Every particle has at least one child, and displacements have a fixed law with finite exponential moments of all orders. For thresholds strictly between the lower endpoint of the step law and the speed of the maximum, the quenched lower deviation probability has a finite positive exponential rate precisely when the negative logarithm of the probability of a single child is integrable. We identify the rate by a variational formula. If a positive fraction of generations rule out single children and displacements are bounded below, the probability decays doubly exponentially. We compute its double-exponential rate in terms of the minimum offspring numbers, the lower endpoint of the displacement law, and the speed of the maximum. After averaging over the environment, the negative logarithm of the probability is bounded above and below by positive multiples of the generation number whenever single children are possible with positive probability. We obtain the exact exponential rate when the offspring mean is constant and the offspring second moments are uniformly bounded. With displacements bounded below, mixed environments thus yield double-exponential quenched decay and single-exponential annealed decay.

==> anc/README.txt <==
Lower deviations for the maximum of a branching random walk in a random environment in time: quenched versus annealed
Journal of Theoretical Probability
Online Resource 1 — Numerical results and reproducibility
Author and corresponding author: Wanting Hou
School of Mathematics and Statistics, Liaoning University, Shenyang 110801, P. R. China
houwanting@lnu.edu.cn

The results directory contains the numerical outputs used in the manuscript, both printed tables, and the three figures. The code directory includes the required stochlib lattice modules. The reported computations used Python 3.9.6, NumPy 2.0.2, SciPy 1.13.1, Matplotlib 3.9.4, and mpmath 1.3.0.

To regenerate tables and figures from the supplied results, install the packages in requirements.txt in a Python environment and run from the extracted archive directory:
  python -m pip install -r requirements.txt
  python code/print_tables.py
  python code/make_figures.py

To regenerate the underlying data, run these scripts with Python in this order:
  code/run_quenched.py
  code/run_annealed.py
  code/run_annealed_is.py
  code/run_annealed_is_reps.py
  code/run_constant_check.py
  code/run_validation.py

The independent importance-sampling repetitions are computationally intensive. Set NPROC to choose the number of worker processes. Seeds and sample sizes are specified in the scripts. In example B the larger-n importance-sampling estimates refer to the restricted environmental event described in the manuscript. Scripts overwrite corresponding outputs inside the extracted directory. The portable plotting style preserves the data and scales; fonts, colours and marker styling may differ from the supplied manuscript figures.


==> anc/code/envs.py <==
"""Example environments used in the numerical illustrations (topic-specific).

Step law: X uniform on {-1, 0, 1} (so ess inf X = -1, i.e. L = 1).
Environments are i.i.d. with two types; each type is an offspring pmf with p0 = 0.
"""
import numpy as np
from stochlib.rw import LatticeStep

STEP = LatticeStep([-1, 0, 1], [1 / 3, 1 / 3, 1 / 3])
L = 1.0


def pmf(d):
    p = np.zeros(max(d) + 1)
    for k, v in d.items():
        p[k] = v
    return p


ENVS = {
    # Case A (Schröder environment, b = 1 a.s.), constant mean 2
    "A": dict(types=[pmf({1: 0.9, 11: 0.1}), pmf({1: 0.1, 2: 0.8, 3: 0.1})], probs=[0.5, 0.5]),
    # Mixed case (P(b >= 2) = 1/2, P(p1 > 0) = 1/2), constant mean 2
    "B": dict(types=[pmf({1: 0.5, 3: 0.5}), pmf({2: 1.0})], probs=[0.5, 0.5]),
    # Case A with random mean (quenched theorems only)
    "C": dict(types=[pmf({1: 0.5, 2: 0.5}), pmf({1: 0.2, 3: 0.8})], probs=[0.5, 0.5]),
}


def constants(name):
    e = ENVS[name]
    q = np.array(e["probs"])
    T = e["types"]
    m = np.array([np.dot(np.arange(len(p)), p) for p in T])
    p1 = np.array([p[1] if len(p) > 1 else 0.0 for p in T])
    b = np.array([np.min(np.nonzero(p)[0]) for p in T])
    ell = float(np.dot(q, np.log(m)))
    with np.errstate(divide="ignore"):
        rho_q = float(np.dot(q, -np.log(p1))) if np.all(p1 > 0) else np.inf
    Ep1 = float(np.dot(q, p1))
    rho_a = -np.log(Ep1) if Ep1 > 0 else np.inf
    beta = float(np.dot(q, np.log(b)))
    return dict(ell=ell, xstar=STEP.speed(ell), rho_q=rho_q, rho_a=float(rho_a), beta=beta,
                p1=p1.tolist(), b=b.tolist(), mean=m.tolist())


def sample_env(name, n, rng):
    e = ENVS[name]
    return rng.choice(len(e["types"]), size=n, p=e["probs"])


==> anc/code/make_figures.py <==
"""Figures for the paper, generated from results/quenched.json and results/annealed.json."""
import json
from pathlib import Path


import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

import types
pp = types.SimpleNamespace()
pp.use = lambda name="sienna": ["#2A6F97", "#E76F51", "#2A9D8F", "#8A5A83", "#E9B44C", "#7D8597"]

def _points(ax, x, y, yerr=None, color="#1E1E1E", fmt="o", label=None, **kw):
    ax.errorbar(x, y, yerr=yerr, fmt=fmt, color=color, capsize=2.5, elinewidth=1.2, label=label, **kw)

def _save(fig, path):
    fig.savefig(path, metadata={"CreationDate": None, "ModDate": None})
pp.points, pp.save = _points, _save
from matplotlib.ticker import FixedLocator, NullFormatter, FixedFormatter  # noqa: E402

# encoding (fixed across all figures):
#   quenched data -> grey (x = 0) / plum (x = 0.3), one marker per seed (MARKERS[i] <-> seed 11+i)
#   annealed data -> C[1]
#   H(.;rho_q) -> C[0] dashed; H(.;rho_a) -> C[1] dotted; beta*tau* -> black dash-dot
#   figures are drawn at their printed width (full width 6.3 in, half width 3.4 in)
C = pp.use("sienna")

HERE = Path(__file__).resolve().parent
RES = HERE.parent / "results"
PAPER_FIG = HERE.parent / "paper" / "figures"
Q = json.loads((RES / "quenched.json").read_text())
A = json.loads((RES / "annealed.json").read_text())
IS = json.loads((RES / "annealed_is.json").read_text())
ISR = json.loads((RES / "annealed_is_reps.json").read_text())
MARKERS = ["o", "s", "^", "D", "v"]
X = 0.0
NTICKS = [100, 200, 400, 800, 1600]


def n_ticks(ax, ticks=NTICKS):
    ax.xaxis.set_major_locator(FixedLocator(ticks))
    ax.xaxis.set_major_formatter(FixedFormatter([str(t) for t in ticks]))
    ax.xaxis.set_minor_formatter(NullFormatter())


def fig_caseA():
    fig, axes = plt.subplots(1, 2, figsize=(6.3, 2.5), sharey=True)
    for ax, name in zip(axes, ["A", "C"]):
        rec = Q["envs"][name]
        th = rec["theory"][str(X)]
        for i, s in enumerate(rec["samples"]):
            rows = [r for r in s["rows"] if r["x"] == X]
            ax.plot([r["n"] for r in rows], [r["w"] / r["n"] for r in rows], marker=MARKERS[i], ls="-",
                    ms=3.5, lw=0.7, color=C[5], alpha=0.9, mfc="white", zorder=2)
        ax.axhline(th["H_quenched"], color=C[0], ls="--", lw=1.5, zorder=5, label=r"$H(0;\rho_{\rm q})$")
        ax.axhline(th["H_annealed_rho_a"], color=C[1], ls=":", lw=1.4, zorder=5, label=r"$H(0;\rho_{\rm a})$")
        ax.set_xscale("log"); ax.set_xlabel("$n$"); n_ticks(ax)
        ax.set_title(f"({name})", loc="left")
    axes[0].set_ylabel(r"$-n^{-1}\log P_\xi(M_n\leq 0)$")
    axes[0].legend(loc="center right", fontsize=8.5)
    axes[0].set_ylim(0.5, 1.0)
    fig.tight_layout()
    out = RES / "fig_caseA_quenched.pdf"
    pp.save(fig, out); plt.close(fig)


def fig_caseB():
    fig, ax = plt.subplots(figsize=(3.4, 2.7))
    rec = Q["envs"]["B"]
    for x, col, mk in [(0.0, C[5], "o"), (0.3, C[3], "^")]:
        th = rec["theory"][str(x)]
        for i, s in enumerate(rec["samples"]):
            rows = [r for r in s["rows"] if r["x"] == x]
            ax.plot([r["n"] for r in rows], [np.log(r["w"]) / r["n"] for r in rows], marker=MARKERS[i], ls="-",
                    ms=3.5, lw=0.7, color=col, alpha=0.9, mfc="white", zorder=2)
        ax.plot([], [], color=col, lw=1.5, label=f"$x={x:g}$")
        ax.axhline(th["double_exp_rate"], color="#1E1E1E", ls="-.", lw=1.2, zorder=5,
                   label=r"$\beta\tau^*(x)$" if x == 0.0 else None)
    ax.set_xscale("log"); ax.set_xlabel("$n$"); n_ticks(ax)
    ax.set_ylabel(r"$n^{-1}\log\left[-\log P_\xi(M_n\leq xn)\right]$")
    ax.legend(fontsize=8.5, ncol=2, loc="upper center")
    ax.set_ylim(0.07, 0.25)
    fig.tight_layout()
    out = RES / "fig_caseB_quenched.pdf"
    pp.save(fig, out); plt.close(fig)


def fig_annealed():
    fig, axes = plt.subplots(1, 2, figsize=(6.3, 3.1))
    for ax, name in zip(axes, ["A", "B"]):
        rec_is = IS["envs"][name]
        rows_r = ISR["envs"][name]["rows"]
        n = np.array([r["n"] for r in rows_r])
        v = np.array([-r["pooled_log_estimate"] for r in rows_r]) / n
        lo = v - np.array([-r["run_log_max"] for r in rows_r]) / n   # range of independent runs
        hi = np.array([-r["run_log_min"] for r in rows_r]) / n - v
        DARK = "#4A4E57"
        if name == "A":
            pp.points(ax, n, v, yerr=np.vstack([lo, hi]), color=DARK, fmt="h", label="importance sampling")
        else:
            pp.points(ax, n, v, yerr=np.vstack([lo, hi]), color=DARK, fmt="h", mfc="white",
                      label="importance sampling, sub-event")
        rows = [r for r in A["envs"][name]["rows"] if r["x"] == 0.0]
        ax.plot([r["n"] for r in rows], [-r["log_annealed"] / r["n"] for r in rows], "x", ms=3.5,
                color="#4A4E57", label="exact (enumeration)")
        ax.axhline(rec_is["H_annealed"], color=C[1], ls=":", lw=1.4, label=r"$H(0;\rho_{\rm a})$")
        if name == "A":
            ax.axhline(Q["envs"]["A"]["theory"]["0.0"]["H_quenched"], color=C[0], ls="--", lw=1.2,
                       label=r"$H(0;\rho_{\rm q})$ (quenched)")
        ax.set_xscale("log"); ax.set_xlabel("$n$"); n_ticks(ax, [4, 16, 25, 100, 400])
        ax.set_title(f"({name})", loc="left")
    axes[0].set_ylabel(r"$-n^{-1}\log \mathbb{P}(M_n\leq 0)$")
    axes[0].set_ylim(0.3, 1.0); axes[1].set_ylim(0.55, 1.05)
    handles, labels = axes[0].get_legend_handles_labels()
    h1, l1 = axes[1].get_legend_handles_labels()
    for h, l in zip(h1, l1):
        if l not in labels:
            handles.append(h); labels.append(l)
    fig.legend(handles, labels, loc="lower center", ncol=3, fontsize=8.5)
    fig.tight_layout(rect=(0, 0.16, 1, 1))
    out = RES / "fig_annealed.pdf"
    pp.save(fig, out); plt.close(fig)


if __name__ == "__main__":
    import shutil
    fig_caseA(); fig_caseB(); fig_annealed()
    PAPER_FIG.mkdir(parents=True, exist_ok=True)
    for f in ["fig_caseA_quenched.pdf", "fig_caseB_quenched.pdf", "fig_annealed.pdf"]:
        shutil.copyfile(RES / f, PAPER_FIG / f)


==> anc/code/print_tables.py <==
"""Print Tables 1 and 2 of the paper from results/quenched.json.

Output: ../results/tables.txt (+ provenance).
"""
from pathlib import Path
import json


HERE = Path(__file__).resolve().parent
RES = HERE.parent / "results"
OUT = RES / "tables.txt"


def f(v):
    return "inf" if v == float("inf") else ("---" if v is None else f"{v:.4f}")


def main():
    q = json.loads((RES / "quenched.json").read_text())
    lines = ["Table 1: ell, x*, rho_q, rho_a, beta"]
    for name, rec in q["envs"].items():
        c = rec["constants"]
        lines.append(f"({name}) " + " ".join(f(c[k]) for k in ["ell", "xstar", "rho_q", "rho_a", "beta"]))
    lines.append("Table 2: for x = 0 and 0.3: H(x;rho_q), beta*tau*(x), H(x;rho_a)")
    for name, rec in q["envs"].items():
        row = []
        for x in ["0.0", "0.3"]:
            th = rec["theory"][x]
            hq = th.get("H_quenched", float("inf") if "double_exp_rate" in th else None)
            row += [f(hq), f(th.get("double_exp_rate")), f(th.get("H_annealed_rho_a"))]
        lines.append(f"({name}) " + " ".join(row))
    OUT.write_text("\n".join(lines) + "\n")
    print(OUT.read_text())


if __name__ == "__main__":
    main()


==> anc/code/run_annealed.py <==
"""Annealed P(M_n <= x n) by exact enumeration of all environment sequences (small n).

Output: ../results/annealed.json (+ provenance). For environments A and B and
n in NS, store log E[P_xi(M_n <= floor(x n))] together with the quenched values
-log P_xi(...) summarised by their median over environment sequences
(weighted by the environment law).
"""
import json
from pathlib import Path

import numpy as np
from stochlib.branching import neg_log_cdf_max_all_suffixes, lower_deviation_rate_schroder

from envs import ENVS, STEP, constants

HERE = Path(__file__).resolve().parent
OUT = HERE.parent / "results" / "annealed.json"
NS = list(range(4, 17))
XS = [0.0, 0.3]


def weighted_median(values, logw):
    """Lower weighted median: smallest v with weight{values <= v} >= 1/2."""
    order = np.argsort(values)
    cw = np.cumsum(np.exp(logw[order]))
    return float(values[order][np.searchsorted(cw, 0.5 * cw[-1])])


def main():
    out = {"NS": NS, "XS": XS, "envs": {}}
    for name in ["A", "B"]:  # A: exponential control; B: mixed case
        e, c = ENVS[name], constants(name)
        rec = {"constants": c, "rows": []}
        for n in NS:
            for x in XS:
                y = int(np.floor(x * n))
                log_ann, wq, logw = neg_log_cdf_max_all_suffixes(e["types"], e["probs"], n, STEP, y)
                rec["rows"].append({"n": n, "x": x, "y": y, "log_annealed": log_ann,
                                    "median_quenched_w": weighted_median(wq, logw)})
            print(name, n, flush=True)
        rec["theory"] = {str(x): {"H_annealed": lower_deviation_rate_schroder(x, c["rho_a"], STEP, c["xstar"])}
                         for x in XS}
        out["envs"][name] = rec
    OUT.write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/code/run_annealed_is.py <==
"""Importance-sampling lower estimate of the annealed probability for larger n.

For x = 0 and k = round(t0 * n), with t0 the minimiser in H(0; rho_a), the first
k environment coordinates are drawn from the size-biased law q'(t) = q(t) p1(t) / E p1
and the rest from q. With weight W = prod_{i<=k} E p1 / p1(xi_i), the estimator
mean(W * P_xi(M_n <= 0)) is unbiased for E[P_xi(M_n <= 0); p1(xi_i) > 0 for i <= k].
In example A (p1 > 0 for both types) this is P(M_n <= 0) itself; in example B it is
the probability of a sub-event. P_xi is computed exactly for each sampled environment.
Uncertainty: NREP x NSAMP samples are pooled. Reported: a bootstrap standard error
of the pooled log-estimate (NBOOT resamples), the effective sample size
(sum W P)^2 / sum (W P)^2 and the largest normalised weight. Because the weights are
heavy-tailed in example A, these standard errors are indicative only.
Validation at n = 16: exact enumeration of the full probability and of the sub-event.
Output: ../results/annealed_is.json (+ provenance).
"""
import json
from pathlib import Path

import numpy as np
from scipy.special import logsumexp
from stochlib.branching import (neg_log_cdf_max, neg_log_cdf_max_all_suffixes,
                                lower_deviation_rate_schroder)

from envs import ENVS, STEP, constants

HERE = Path(__file__).resolve().parent
OUT = HERE.parent / "results" / "annealed_is.json"
NS = [25, 50, 100, 200, 400]
NSAMP = 64
NREP = 16
NBOOT = 2000
SEED = 20261124
X = 0.0


def t_opt(rho, xstar, x=X):
    t = np.linspace(1e-4, 1, 100001)
    v = np.array([ti * rho + ti * STEP.rate_lower((x - (1 - ti) * xstar) / ti) for ti in t])
    return float(t[np.argmin(v)])


def main():
    rng = np.random.default_rng(SEED)
    out = {"x": X, "NS": NS, "NSAMP": NSAMP, "NREP": NREP, "NBOOT": NBOOT, "SEED": SEED, "envs": {}}
    for name in ["A", "B"]:
        e, c = ENVS[name], constants(name)
        q = np.array(e["probs"]); p1 = np.array(c["p1"]); Ep1 = float(q @ p1)
        qt = q * p1 / Ep1
        t0 = t_opt(c["rho_a"], c["xstar"])
        rec = {"t0": t0, "H_annealed": lower_deviation_rate_schroder(X, c["rho_a"], STEP, c["xstar"]),
               "rows": []}
        def sample_logs(n, k, m):
            logs = []
            for _ in range(m):
                head = rng.choice(len(q), size=k, p=qt)
                tail = rng.choice(len(q), size=n - k, p=q)
                env = np.concatenate([head, tail])
                logW = float(np.sum(np.log(Ep1) - np.log(p1[head])))
                ys, w = neg_log_cdf_max([e["types"][t] for t in env], STEP)
                logs.append(logW - float(w[ys == 0][0]))
            return np.array(logs)

        for n in NS:
            k = int(round(t0 * n))
            reps = [sample_logs(n, k, NSAMP) for _ in range(NREP)]
            pooled = np.concatenate(reps)
            est = float(logsumexp(pooled) - np.log(len(pooled)))
            boot_rng = np.random.default_rng(SEED + n)
            boots = [logsumexp(pooled[boot_rng.integers(0, len(pooled), len(pooled))]) - np.log(len(pooled))
                     for _ in range(NBOOT)]
            se = float(np.std(boots, ddof=1))
            wts = np.exp(pooled - pooled.max())
            ess = float(wts.sum() ** 2 / (wts ** 2).sum())
            rec["rows"].append({"n": n, "k": k, "log_estimate": est, "se_log": se,
                                "ess": ess, "max_weight_share": float(wts.max() / wts.sum()),
                                "nsamples": int(len(pooled))})
            print(name, n, -est / n, se / n, ess, flush=True)
        # validation against exact enumeration at n = 16
        n = 16; k = int(round(t0 * n))
        exact, wq, logw = neg_log_cdf_max_all_suffixes(e["types"], e["probs"], n, STEP, 0)
        T = len(q)
        idx = np.array(np.unravel_index(np.arange(len(wq)), [T] * n))  # idx[g] = type of generation g+1
        sub = np.all(p1[idx[:k]] > 0, axis=0)
        exact_sub = float(logsumexp(logw[sub] - wq[sub]))
        vreps = [sample_logs(n, k, NSAMP) for _ in range(NREP)]
        val = np.concatenate(vreps)
        boot_rng = np.random.default_rng(SEED + 16)
        vboots = [logsumexp(val[boot_rng.integers(0, len(val), len(val))]) - np.log(len(val)) for _ in range(NBOOT)]
        rec["validation_n16"] = {"exact_log": exact, "exact_subevent_log": exact_sub,
                                 "is_log": float(logsumexp(val) - np.log(len(val))),
                                 "se_log": float(np.std(vboots, ddof=1))}
        print(name, "validation", rec["validation_n16"], flush=True)
        out["envs"][name] = rec
    OUT.write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/code/run_annealed_is_reps.py <==
"""Independent repetitions of the importance-sampling estimator (uncertainty quantification).

For examples A and B, x = 0 and n in NS, run NRUN independent estimators, each with
NSAMP samples and its own seed (SEED0 + 1000*env_index + 10*n_index + run). Each run
uses the same proposal as run_annealed_is.py. Output per run: the log-estimate, ESS and
largest normalised weight; pooled over runs: the log-estimate and the range of the
run log-estimates. In example A the relative variance of the estimator grows with n
(heavy-tailed weights), so bootstrap standard errors of a single run are unreliable;
the spread over independent runs is reported instead.
Output: ../results/annealed_is_reps.json (+ provenance).
"""
import json
import os
from multiprocessing import Pool
from pathlib import Path

os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")

import numpy as np  # noqa: E402
from scipy.special import logsumexp  # noqa: E402
from stochlib.branching import neg_log_cdf_max  # noqa: E402

from envs import ENVS, STEP, constants  # noqa: E402
from run_annealed_is import t_opt  # noqa: E402

HERE = Path(__file__).resolve().parent
OUT = HERE.parent / "results" / "annealed_is_reps.json"
NS = [25, 50, 100, 200, 400]
NRUN = 8
NSAMP = 1024
SEED0 = 20261125
NPROC = int(os.environ.get("NPROC", "6"))  # number of worker processes; results do not depend on it


def one_run(args):
    name, n, seed = args
    e, c = ENVS[name], constants(name)
    q = np.array(e["probs"]); p1 = np.array(c["p1"]); Ep1 = float(q @ p1)
    qt = q * p1 / Ep1
    k = int(round(t_opt(c["rho_a"], c["xstar"]) * n))
    rng = np.random.default_rng(seed)
    logs = np.empty(NSAMP)
    for s in range(NSAMP):
        head = rng.choice(len(q), size=k, p=qt)
        tail = rng.choice(len(q), size=n - k, p=q)
        env = np.concatenate([head, tail])
        ys, w = neg_log_cdf_max([e["types"][t] for t in env], STEP)
        logs[s] = float(np.sum(np.log(Ep1) - np.log(p1[head]))) - float(w[ys == 0][0])
    wts = np.exp(logs - logs.max())
    return {"env": name, "n": n, "seed": seed, "k": k,
            "log_estimate": float(logsumexp(logs) - np.log(NSAMP)),
            "ess": float(wts.sum() ** 2 / (wts ** 2).sum()),
            "max_weight_share": float(wts.max() / wts.sum()),
            "log_sum": float(logsumexp(logs))}


def main():
    tasks = [(name, n, SEED0 + 1000 * ei + 10 * ni + r)
             for ei, name in enumerate(["A", "B"]) for ni, n in enumerate(NS) for r in range(NRUN)]
    tasks.sort(key=lambda t: -t[1])  # longest first
    with Pool(NPROC) as pool:
        runs = pool.map(one_run, tasks, chunksize=1)
    out = {"x": 0.0, "NS": NS, "NRUN": NRUN, "NSAMP": NSAMP, "SEED0": SEED0, "envs": {}}
    for name in ["A", "B"]:
        c = constants(name)
        rows = []
        for n in NS:
            rr = sorted([r for r in runs if r["env"] == name and r["n"] == n], key=lambda r: r["seed"])
            pooled = float(logsumexp([r["log_sum"] for r in rr]) - np.log(NRUN * NSAMP))
            le = np.array([r["log_estimate"] for r in rr])
            rows.append({"n": n, "pooled_log_estimate": pooled, "run_log_min": float(le.min()),
                         "run_log_max": float(le.max()), "run_log_sd": float(le.std(ddof=1)),
                         "runs": rr})
            print(name, n, -pooled / n, -le.max() / n, -le.min() / n, le.std(ddof=1) / n, flush=True)
        out["envs"][name] = {"rows": rows}
    OUT.write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/code/run_constant_check.py <==
"""Constant-environment check against the Gantert--Höfelsauer rate.

Offspring law p1 = p3 = 1/2 (p0 = 0), steps uniform on {-1, 0, 1}, y = floor(0.3 n).
Computes w_n = -log P(M_n <= y) exactly for n in NS, the median of M_n for the
largest n, and a least-squares fit w_n = H n + a log n + b.
Output: ../results/constant_check.json (+ provenance).
"""
import json
from pathlib import Path

import numpy as np
from stochlib.branching import neg_log_cdf_max, lower_deviation_rate_schroder

from scipy.optimize import minimize_scalar

from envs import STEP, pmf

HERE = Path(__file__).resolve().parent
OUT = HERE.parent / "results" / "constant_check.json"
NS = [800, 1600, 3200, 6400]
X = 0.3


def main():
    p = pmf({1: 0.5, 3: 0.5})
    xs = STEP.speed(np.log(2.0))
    H = lower_deviation_rate_schroder(X, np.log(2.0), STEP, xs)
    rows = []
    for n in NS:
        ys, w = neg_log_cdf_max([p] * n, STEP)
        wy = float(w[ys == int(np.floor(X * n))][0])
        P = np.exp(-w)
        med = int(ys[np.searchsorted(P, 0.5)])
        rows.append({"n": n, "w": wy, "w_minus_nH": wy - n * H, "median_M": med, "xstar_n": xs * n})
        print(n, wy - n * H, med, xs * n, flush=True)
    A = np.array([[r["n"], np.log(r["n"]), 1.0] for r in rows])
    w = np.array([r["w"] for r in rows])
    coef = np.linalg.lstsq(A, w, rcond=None)[0]
    fits3 = []
    for drop in range(len(rows)):
        idx = [i for i in range(len(rows)) if i != drop]
        c3 = np.linalg.solve(A[idx], w[idx])
        fits3.append({"dropped_n": rows[drop]["n"], "H": float(c3[0]), "log_coef": float(c3[1])})
    # theta*: minimiser of (ell + log psi(l)) / l, ell = log 2 (Aidekon log correction 3/(2 theta*))
    ell = np.log(2.0)
    th = minimize_scalar(lambda l: (ell + STEP.log_mgf(l)) / l, bounds=(1e-3, 20), method="bounded",
                         options={"xatol": 1e-12}).x
    for r in rows:
        r["median_minus_xstar_n_plus_log_corr"] = r["median_M"] - xs * r["n"] + 1.5 / th * np.log(r["n"])
    OUT.write_text(json.dumps({"x": X, "xstar": xs, "H_theory": H, "theta_star": float(th), "rows": rows,
                               "fit_H": float(coef[0]), "fit_log_coef": float(coef[1]),
                               "fit_const": float(coef[2]), "three_point_fits": fits3}, indent=1))


if __name__ == "__main__":
    main()


==> anc/code/run_quenched.py <==
"""Quenched lower-deviation probabilities P_xi(M_n <= x n) for the example environments.

Output: ../results/quenched.json (+ provenance). For each environment, several
environment samples (fixed seeds) and n in NS, we record w = -log P_xi(M_n <= floor(x n)),
computed exactly by the backward pgf recursion (stochlib.branching.neg_log_cdf_max).
Theoretical constants (Theorems 1 and 2) and finite-n environment-dependent proxies
are stored alongside.
"""
import json
from pathlib import Path

import numpy as np
from stochlib.branching import neg_log_cdf_max, lower_deviation_rate_schroder

from envs import ENVS, STEP, L, constants, sample_env

HERE = Path(__file__).resolve().parent
OUT = HERE.parent / "results" / "quenched.json"
NS = [100, 200, 400, 800, 1600]
XS = [0.0, 0.3]
SEEDS = [11, 12, 13, 14, 15]


_ELL_GRID = np.linspace(0.05, 2.0, 4001)
_SPEED_GRID = np.array([STEP.speed(l) for l in _ELL_GRID])


def proxy_A(env_idx, name, n, x, c, env_speed=False):
    """min_k [ sum_{i<=k} -log p1(xi_i) + k I_-((x n - (n-k) v_k)/k) ] / n.

    v_k = x* (deterministic speed) or, if env_speed, the speed x*(ell_k) for the
    empirical mean ell_k of log m(xi_i) over i in (k, n] (interpolated on a grid).
    """
    p1 = np.array(c["p1"])[env_idx[:n]]
    lm = np.log(np.array(c["mean"]))[env_idx[:n]]
    cs = np.concatenate([[0.0], np.cumsum(-np.log(p1))])
    tail = np.concatenate([np.cumsum(lm[::-1])[::-1], [0.0]])  # tail[k] = sum_{i>k} log m
    best = np.inf
    for k in range(1, n + 1):
        if env_speed and k < n:
            v = float(np.interp(tail[k] / (n - k), _ELL_GRID, _SPEED_GRID))
        else:
            v = c["xstar"]
        y = (x * n - (n - k) * v) / k
        best = min(best, cs[k] + k * STEP.rate_lower(y))
    return best / n


def main():
    out = {"step": {"values": STEP.values.tolist(), "probs": STEP.probs.tolist()}, "L": L,
           "NS": NS, "XS": XS, "SEEDS": SEEDS, "envs": {}}
    for name in ["A", "B", "C"]:
        c = constants(name)
        rec = {"constants": c, "theory": {}, "samples": []}
        for x in XS:
            th = {}
            if c["beta"] == 0:
                th["H_quenched"] = lower_deviation_rate_schroder(x, c["rho_q"], STEP, c["xstar"])
            else:
                th["tau_star"] = (c["xstar"] - x) / (c["xstar"] + L)
                th["double_exp_rate"] = c["beta"] * th["tau_star"]
            if np.isfinite(c["rho_a"]):
                th["H_annealed_rho_a"] = lower_deviation_rate_schroder(x, c["rho_a"], STEP, c["xstar"])
            rec["theory"][str(x)] = th
        for seed in SEEDS:
            rng = np.random.default_rng(seed)
            env = sample_env(name, max(NS), rng)
            srec = {"seed": seed, "env_first_50": env[:50].tolist(), "rows": []}
            for n in NS:
                pmfs = [ENVS[name]["types"][t] for t in env[:n]]
                ys, w = neg_log_cdf_max(pmfs, STEP)
                for x in XS:
                    y = int(np.floor(x * n))
                    wy = float(w[ys == y][0])
                    row = {"n": n, "x": x, "y": y, "w": wy}
                    if c["beta"] == 0:
                        row["proxy_rate"] = proxy_A(env, name, n, x, c)
                        row["proxy_rate_env_speed"] = proxy_A(env, name, n, x, c, env_speed=True)
                    else:
                        k = int(np.floor(rec["theory"][str(x)]["tau_star"] * n))
                        b = np.array(c["b"])[env[:k]]
                        row["proxy_logw_over_n"] = float(np.sum(np.log(b)) / n)
                    srec["rows"].append(row)
            rec["samples"].append(srec)
            print(name, seed, "done", flush=True)
        out["envs"][name] = rec
    OUT.parent.mkdir(exist_ok=True)
    OUT.write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/code/run_validation.py <==
"""High-precision validation of the double-precision recursion at moderate n.

Reference: mpmath (40 digits) recursion carrying u and t = 1 - u separately, with
exact rational offspring and step probabilities; 1 - s^j is evaluated as
-expm1(j log1p(-tau)) so that tiny tails keep full relative precision.
Environments: first n = 200 coordinates of the seed-11 samples of examples A and B,
and the constant environment zeta(1) = zeta(3) = 1/2 at n = 1600.
The reference rebuilds u = 1 - t where t < 1/2 (otherwise rounding in u near 1 would
be amplified by the mean offspring number, as in a naive double-precision code).
Errors are measured as |error| / max(1, |value|) for -log u and log(1-u).
Also: Monte Carlo check of P(M_6 <= y) for the seed-11 environments of A, B, C
(2e4 independent simulations each, seed 6060), reporting max |z| over the grid
points with 0 < P < 1.
Output: ../results/validation.json (+ provenance).
"""
import json
from fractions import Fraction
from pathlib import Path

import mpmath as mp
import numpy as np
from stochlib.branching import neg_log_cdf_max
from stochlib.branching.brw_lattice import _initial_state, _step_back

from envs import ENVS, STEP, sample_env

HERE = Path(__file__).resolve().parent
OUT = HERE.parent / "results" / "validation.json"
N = 200
mp.mp.dps = 40
RATIONAL = {"A": [{1: Fraction(9, 10), 11: Fraction(1, 10)}, {1: Fraction(1, 10), 2: Fraction(8, 10), 3: Fraction(1, 10)}],
            "B": [{1: Fraction(1, 2), 3: Fraction(1, 2)}, {2: Fraction(1)}]}


def reference(types, n):
    third = mp.mpf(1) / 3
    ys = list(range(-n - 1, n + 1))
    u = {y: (mp.mpf(1) if y >= 0 else mp.mpf(0)) for y in ys}
    t = {y: 1 - u[y] for y in ys}
    gu = lambda y: u[y] if y in u else (mp.mpf(1) if y > n else mp.mpf(0))
    gt = lambda y: t[y] if y in t else (mp.mpf(0) if y > n else mp.mpf(1))
    for k in range(n - 1, -1, -1):
        pm = {j: mp.mpf(v.numerator) / v.denominator for j, v in types[k].items()}
        nu, nt = {}, {}
        for y in ys:
            s = third * (gu(y + 1) + gu(y) + gu(y - 1))
            tau = third * (gt(y + 1) + gt(y) + gt(y - 1))
            nt[y] = sum(p * (-mp.expm1(j * mp.log1p(-tau))) if tau < 1 else p for j, p in pm.items())
            # rebuild u from t where u is close to 1, so that rounding in u is not amplified
            nu[y] = (1 - nt[y]) if nt[y] < mp.mpf(1) / 2 else sum(p * s ** j for j, p in pm.items())
        u, t = nu, nt
    return ys, u, t


def simulate_max(pmfs, rng):
    pos = np.zeros(1, dtype=np.int64)
    for p in pmfs:
        k = rng.choice(len(p), size=pos.size, p=p)
        pos = np.repeat(pos, k)
        pos = pos + rng.choice(STEP.values, size=pos.size, p=STEP.probs)
    return pos.max()


def compare(types_rational, types_float, n):
    ys_r, u, t = reference(types_rational, n)
    ys = np.arange(-n - 1, n + 1)
    st = _initial_state(ys)
    for k in range(n - 1, -1, -1):
        with np.errstate(divide="ignore"):
            st = _step_back(st, STEP, np.log(types_float[k]))
    return ys, st, u, t


def main():
    out = {"n": N, "envs": {}}
    cases = {}
    for name in ["A", "B"]:
        env = sample_env(name, 1600, np.random.default_rng(11))[:N]
        cases[name] = ([RATIONAL[name][i] for i in env], [ENVS[name]["types"][i] for i in env], N)
    cases["constant_n1600"] = ([{1: Fraction(1, 2), 3: Fraction(1, 2)}] * 1600,
                               [np.array([0, 0.5, 0, 0.5])] * 1600, 1600)
    for name, (tr, tf, n) in cases.items():
        ys, st, u, t = compare(tr, tf, n)
        ys_r = list(u.keys())
        w, lt = st
        err_w = max(abs(wi - float(-mp.log(u[int(y)]))) / max(1.0, float(-mp.log(u[int(y)])))
                    for y, wi in zip(ys, w) if u[int(y)] > 0)
        err_t = max(abs(li - float(mp.log(t[int(y)]))) / max(1.0, abs(float(mp.log(t[int(y)]))))
                    for y, li in zip(ys, lt) if 0 < t[int(y)] < 1)
        out["envs"][name] = {"n": n, "max_err_minus_log_u": err_w, "max_err_log_tail": err_t,
                             "smallest_tail": mp.nstr(min(t[y] for y in ys_r if t[y] > 0), 5)}
        print(name, out["envs"][name], flush=True)
    rng = np.random.default_rng(6060)
    out["monte_carlo_n6"] = {}
    for name in ["A", "B", "C"]:
        env = sample_env(name, 1600, np.random.default_rng(11))[:6]
        pmfs = [ENVS[name]["types"][i] for i in env]
        ys, w = neg_log_cdf_max(pmfs, STEP)
        sims = np.array([simulate_max(pmfs, rng) for _ in range(20000)])
        zs = []
        for y, wi in zip(ys, w):
            p = float(np.exp(-wi))
            if 0 < p < 1:
                zs.append(abs(np.mean(sims <= y) - p) / np.sqrt(p * (1 - p) / len(sims)))
        out["monte_carlo_n6"][name] = {"nsim": 20000, "max_abs_z": float(max(zs)), "npoints": len(zs)}
        print(name, out["monte_carlo_n6"][name], flush=True)
    OUT.write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/code/stochlib/__init__.py <==
"""Lattice algorithms used in Online Resource 1."""
__version__ = "0.1.0"


==> anc/code/stochlib/branching/__init__.py <==
"""Branching processes and branching random walks."""
from .brw_lattice import (neg_log_cdf_max, neg_log_cdf_max_all_suffixes,
                          lower_deviation_rate_schroder)

__all__ = ["neg_log_cdf_max", "neg_log_cdf_max_all_suffixes", "lower_deviation_rate_schroder"]


==> anc/code/stochlib/branching/brw_lattice.py <==
"""Exact law of the maximum of a lattice branching random walk in a varying environment.

Model: generation k (k = 1..n) has offspring law p^{(k)} (pmf on {0,1,2,...});
each child is displaced from its parent by an independent step with a fixed
finitely supported integer law (independent of the number of children).
M_n is the maximal position at generation n (start: one particle at 0).

With u_k(y) = P(M^{(k)}_{n-k} <= y) for the subtree rooted at a generation-k
particle placed at 0, the branching property gives the backward recursion

    u_n(y) = 1{y >= 0},     u_k(y) = f_{k+1}( sum_x mu(x) u_{k+1}(y - x) ),

where f_{k+1} is the pgf of p^{(k+1)}. The state is carried as the pair
(-log u, log(1 - u)), so that both double-exponentially small probabilities and
tail probabilities far below the double-precision range stay representable, and
rounding errors in 1 - u are not amplified by the mean offspring number.

References
----------
Standard first-generation decomposition; see e.g. Z. Shi, *Branching Random
Walks*, Lecture Notes in Math. 2151, Springer (2015), Chapter 1.
"""
from __future__ import annotations

import numpy as np
from scipy.special import logsumexp

from ..rw.cramer import LatticeStep


def _check_pmf(p):
    p = np.asarray(p, dtype=float)
    if p.ndim != 1 or np.any(p < 0) or not np.isclose(p.sum(), 1.0):
        raise ValueError("offspring pmf must be a nonnegative 1-d array summing to 1")
    return p


_LOG_HALF = np.log(0.5)
_TINY = -30.0   # below this log-tail, use first-order expansions


def _log_one_minus_pow(logtau, j):
    """log(1 - (1 - tau)^j) for integer j >= 1, given log tau (tau in (0, 1])."""
    tau = np.exp(logtau)
    with np.errstate(divide="ignore", invalid="ignore"):
        direct = np.log(-np.expm1(j * np.log1p(-np.minimum(tau, 1.0))))
        # first-order expansion: 1 - (1-tau)^j = j tau (1 - (j-1) tau / 2 + O(tau^2))
        small = np.log(j) + logtau + np.log1p(-(j - 1) * np.minimum(tau, 1e-3) / 2)
    return np.where(logtau < _TINY, small, direct)


def _step_back(state_next, step: LatticeStep, logp_off):
    """One backward step of the recursion u_k(y) = f(E u_{k+1}(y - X)).

    The state is the pair (w, lt) = (-log u, log(1 - u)) on an integer grid.
    Carrying log(1 - u) explicitly avoids two failure modes of a single
    representation: rounding noise of order 1e-16 (and, further out, subnormal
    rounding) in 1 - u is amplified by the mean offspring number in every
    generation and eventually corrupts the bulk of the distribution.

    Off-grid convention: right of the grid u = 1, left of the grid u = 0.
    """
    w_next, lt_next = state_next
    G = w_next.shape[0]
    R = len(step.values)
    W = np.empty((R, G)); T = np.empty((R, G))
    for r, x in enumerate(step.values):
        wr = np.full(G, np.inf); tr = np.zeros(G)        # left of grid: u = 0
        if x >= 0:
            wr[x:] = w_next[: G - x]; tr[x:] = lt_next[: G - x]
        else:
            wr[: G + x] = w_next[-x:]; tr[: G + x] = lt_next[-x:]
            wr[G + x:] = 0.0; tr[G + x:] = -np.inf         # right of grid: u = 1
        W[r] = wr; T[r] = tr
    logc = step.logp[:, None]
    a = np.maximum(-logsumexp(logc - W, axis=0), 0.0)    # -log s,  s = E u_{k+1}(y - X)
    logtau = np.minimum(logsumexp(logc + T, axis=0), 0.0)  # log(1 - s)
    keep = np.isfinite(logp_off)
    j = np.arange(len(logp_off))[keep]
    lp = logp_off[keep]
    # -log f(s) in the small-u regime
    with np.errstate(invalid="ignore"):
        ja = np.where(j[:, None] == 0, 0.0, np.outer(j, a))
    w_small_u = -logsumexp(lp[:, None] - ja, axis=0)
    # log(1 - f(s)) = log sum_j p_j (1 - s^j) in the u ~ 1 regime
    terms = np.full((len(j), G), -np.inf)
    for i, jj in enumerate(j):
        if jj > 0:
            terms[i] = lp[i] + _log_one_minus_pow(logtau, jj)
    lt_new = np.minimum(logsumexp(terms, axis=0), 0.0)
    near_one = lt_new < _LOG_HALF
    with np.errstate(divide="ignore", invalid="ignore"):
        w_from_lt = -np.log1p(-np.exp(lt_new))
        lt_from_w = np.log(-np.expm1(-w_small_u))
    w_new = np.maximum(np.where(near_one, w_from_lt, w_small_u), 0.0)
    lt_new = np.where(near_one, lt_new, lt_from_w)
    return w_new, lt_new


def _initial_state(ys):
    w = np.where(ys >= 0, 0.0, np.inf)
    lt = np.where(ys >= 0, -np.inf, 0.0)
    return w, lt


def neg_log_cdf_max(offspring_pmfs, step: LatticeStep):
    """Return (ys, w) with w[i] = -log P(M_n <= ys[i]) for integers ys.

    Parameters
    ----------
    offspring_pmfs : list of 1-d arrays, length n
        offspring_pmfs[k-1] is the offspring pmf of generation k.
    step : LatticeStep
        Displacement law.

    Returns
    -------
    ys : int array covering [n*step.min - 1, n*step.max]
    w  : float array, -log P(M_n <= y) (np.inf where the probability is 0)

    Notes
    -----
    Exact up to floating-point rounding; validated against high-precision
    arithmetic (see the topic's run_validation.py) for n up to 1600. P(M_n <= y) = 1 for y >= n*step.max and = 0 for
    y < n*step.min (when p0 = 0 in every generation), so the grid boundary
    conventions in the backward step introduce no truncation error.
    """
    pmfs = [_check_pmf(p) for p in offspring_pmfs]
    if any(p[0] > 0 for p in pmfs):
        raise ValueError("p0 > 0 is not supported (left-boundary convention assumes no extinction)")
    n = len(pmfs)
    lo, hi = n * min(step.min, 0) - 1, n * max(step.max, 0)
    ys = np.arange(lo, hi + 1)
    state = _initial_state(ys)
    for k in range(n - 1, -1, -1):
        with np.errstate(divide="ignore"):
            logp = np.log(pmfs[k])
        state = _step_back(state, step, logp)
    return ys, state[0]


def neg_log_cdf_max_all_suffixes(env_pmfs, env_probs, n: int, step: LatticeStep, y: int):
    """Annealed P(M_n <= y) for an i.i.d. environment with finitely many types.

    Enumerates all len(env_pmfs)**n environment sequences (keep n small).

    Returns
    -------
    (log_annealed, quenched_w, log_weights): log E[P_xi(M_n <= y)];
    quenched_w[s] = -log P_xi(M_n <= y) and log_weights[s] = log P(xi = s) for
    each environment sequence s (types in lexicographic order, generation 1
    most significant).
    """
    T = len(env_pmfs)
    pmfs = [_check_pmf(p) for p in env_pmfs]
    if any(p[0] > 0 for p in pmfs):
        raise ValueError("p0 > 0 is not supported")
    logq = np.log(np.asarray(env_probs, dtype=float))
    lo, hi = n * min(step.min, 0) - 1, n * max(step.max, 0)
    ys = np.arange(lo, hi + 1)
    states = [_initial_state(ys)]  # suffixes of length 0
    logw = np.zeros(1)  # log-probability of each suffix
    for k in range(n - 1, -1, -1):
        new_W, new_logw = [], []
        for t in range(T):
            with np.errstate(divide="ignore"):
                logp = np.log(pmfs[t])
            new_W.extend(_step_back(st, step, logp) for st in states)
            new_logw.append(logw + logq[t])
        states = new_W
        logw = np.concatenate(new_logw)
    idx = int(y - lo)
    wq = np.array([st[0][idx] for st in states])
    log_ann = float(logsumexp(logw - wq))
    return log_ann, wq, logw


def lower_deviation_rate_schroder(x: float, rho: float, step: LatticeStep, xstar: float,
                                  ngrid: int = 4001) -> float:
    """H(x; rho) = inf_{t in (0,1]} { t rho + t I_-((x - (1-t) x*)/t) }.

    Gantert--Höfelsauer form of the lower-deviation rate (with I replaced by the
    lower-tail rate I_-). Minimised on a fine grid of t followed by local
    refinement; returns np.inf if no admissible t exists.
    """
    if not x < xstar:
        raise ValueError("need x < x*")
    t = np.linspace(1e-6, 1.0, ngrid)
    vals = np.array([ti * rho + ti * step.rate_lower((x - (1 - ti) * xstar) / ti) for ti in t])
    i = int(np.argmin(vals))
    from scipy.optimize import minimize_scalar
    a, b = t[max(i - 1, 0)], t[min(i + 1, ngrid - 1)]
    f = lambda s: s * rho + s * step.rate_lower((x - (1 - s) * xstar) / s)
    res = minimize_scalar(f, bounds=(a, b), method="bounded", options={"xatol": 1e-12})
    return float(min(vals[i], res.fun))


==> anc/code/stochlib/rw/__init__.py <==
"""Random-walk utilities (Cramér rate functions for lattice step laws)."""
from .cramer import LatticeStep

__all__ = ["LatticeStep"]


==> anc/code/stochlib/rw/cramer.py <==
"""Cramér rate functions for a random walk with finitely supported integer steps.

References
----------
A. Dembo and O. Zeitouni, *Large Deviations Techniques and Applications*,
2nd ed., Springer (1998), Sections 2.2 and 3.7 (Cramér's theorem).
"""
from __future__ import annotations

import numpy as np
from scipy.optimize import brentq, minimize_scalar
from scipy.special import logsumexp

_LAMBDA_MAX = 200.0


class LatticeStep:
    """Step law P(X = values[i]) = probs[i] on finitely many integers.

    Parameters
    ----------
    values : sequence of int
        Support points (distinct integers).
    probs : sequence of float
        Positive probabilities summing to 1.
    """

    def __init__(self, values, probs):
        v = np.asarray(values, dtype=np.int64)
        p = np.asarray(probs, dtype=float)
        if v.shape != p.shape or v.ndim != 1:
            raise ValueError("values and probs must be 1-d arrays of equal length")
        if np.any(p <= 0) or not np.isclose(p.sum(), 1.0):
            raise ValueError("probs must be positive and sum to 1")
        order = np.argsort(v)
        self.values, self.probs = v[order], p[order] / p.sum()
        self.logp = np.log(self.probs)
        self.min, self.max = int(self.values[0]), int(self.values[-1])
        self.mean = float(np.dot(self.values, self.probs))

    def log_mgf(self, lam: float) -> float:
        """log E[exp(lam X)]."""
        return float(logsumexp(self.logp + lam * self.values))

    def _sup(self, y: float, lo: float, hi: float) -> float:
        res = minimize_scalar(lambda l: -(l * y - self.log_mgf(l)), bounds=(lo, hi),
                              method="bounded", options={"xatol": 1e-12})
        return max(0.0, -float(res.fun))

    def rate(self, y: float) -> float:
        """Two-sided Cramér rate I(y) = sup_lambda (lambda y - log E e^{lambda X})."""
        if y < self.min or y > self.max:
            return np.inf
        if y == self.min:
            return float(-self.logp[0])
        if y == self.max:
            return float(-self.logp[-1])
        return self._sup(y, -_LAMBDA_MAX, _LAMBDA_MAX)

    def rate_lower(self, y: float) -> float:
        """Lower-tail rate I_-(y) = sup_{lambda <= 0}(...): zero for y >= E X."""
        if y >= self.mean:
            return 0.0
        return self.rate(y)

    def rate_upper(self, y: float) -> float:
        """Upper-tail rate I_+(y) = sup_{lambda >= 0}(...): zero for y <= E X."""
        if y <= self.mean:
            return 0.0
        return self.rate(y)

    def speed(self, ell: float) -> float:
        """x* = sup{x : I_+(x) <= ell} for ell > 0 (first-order speed of the maximum)."""
        if ell <= 0:
            raise ValueError("ell must be positive")
        if self.rate_upper(self.max) <= ell:
            return float(self.max)
        return brentq(lambda x: self.rate_upper(x) - ell, self.mean, self.max, xtol=1e-13)


==> anc/requirements.txt <==
numpy==2.0.2
scipy==1.13.1
matplotlib==3.9.4
mpmath==1.3.0


==> anc/results/annealed.json <==
{
 "NS": [
  4,
  5,
  6,
  7,
  8,
  9,
  10,
  11,
  12,
  13,
  14,
  15,
  16
 ],
 "XS": [
  0.0,
  0.3
 ],
 "envs": {
  "A": {
   "constants": {
    "ell": 0.6931471805599453,
    "xstar": 0.8682416294151541,
    "rho_q": 1.203972804325936,
    "rho_a": 0.6931471805599453,
    "beta": 0.0,
    "p1": [
     0.9,
     0.1
    ],
    "b": [
     1,
     1
    ],
    "mean": [
     2.0,
     2.0
    ]
   },
   "rows": [
    {
     "n": 4,
     "x": 0.0,
     "y": 0,
     "log_annealed": -1.4966240405020916,
     "median_quenched_w": 1.4756808088832993
    },
    {
     "n": 4,
     "x": 0.3,
     "y": 1,
     "log_annealed": -0.8179970539202426,
     "median_quenched_w": 0.7582263624798665
    },
    {
     "n": 5,
     "x": 0.0,
     "y": 0,
     "log_annealed": -1.8570240153104973,
     "median_quenched_w": 1.9088843986617299
    },
    {
     "n": 5,
     "x": 0.3,
     "y": 1,
     "log_annealed": -1.1350053662543984,
     "median_quenched_w": 1.1067475374306188
    },
    {
     "n": 6,
     "x": 0.0,
     "y": 0,
     "log_annealed": -2.2296281667114335,
     "median_quenched_w": 2.4593213984504994
    },
    {
     "n": 6,
     "x": 0.3,
     "y": 1,
     "log_annealed": -1.490451918965047,
     "median_quenched_w": 1.5343430908207438
    },
    {
     "n": 7,
     "x": 0.0,
     "y": 0,
     "log_annealed": -2.625086942272715,
     "median_quenched_w": 2.998346663101021
    },
    {
     "n": 7,
     "x": 0.3,
     "y": 2,
     "log_annealed": -1.229034650057529,
     "median_quenched_w": 1.2408054514361424
    },
    {
     "n": 8,
     "x": 0.0,
     "y": 0,
     "log_annealed": -3.035985691940988,
     "median_quenched_w": 3.6534348876938534
    },
    {
     "n": 8,
     "x": 0.3,
     "y": 2,
     "log_annealed": -1.599097723607862,
     "median_quenched_w": 1.6798645070381029
    },
    {
     "n": 9,
     "x": 0.0,
     "y": 0,
     "log_annealed": -3.462451488354273,
     "median_quenched_w": 4.33758400739929
    },
    {
     "n": 9,
     "x": 0.3,
     "y": 2,
     "log_annealed": -1.9977457269645216,
     "median_quenched_w": 2.1915542758612783
    },
    {
     "n": 10,
     "x": 0.0,
     "y": 0,
     "log_annealed": -3.901660687969951,
     "median_quenched_w": 5.065109673968478
    },
    {
     "n": 10,
     "x": 0.3,
     "y": 3,
     "log_annealed": -1.7780013462831041,
     "median_quenched_w": 1.9168141211616598
    },
    {
     "n": 11,
     "x": 0.0,
     "y": 0,
     "log_annealed": -4.352413139556076,
     "median_quenched_w": 5.782103729605764
    },
    {
     "n": 11,
     "x": 0.3,
     "y": 3,
     "log_annealed": -2.1946104247613647,
     "median_quenched_w": 2.482021541972813
    },
    {
     "n": 12,
     "x": 0.0,
     "y": 0,
     "log_annealed": -4.813079116388388,
     "median_quenched_w": 6.541906553358919
    },
    {
     "n": 12,
     "x": 0.3,
     "y": 3,
     "log_annealed": -2.632845677882713,
     "median_quenched_w": 3.1286993914280776
    },
    {
     "n": 13,
     "x": 0.0,
     "y": 0,
     "log_annealed": -5.28252179468451,
     "median_quenched_w": 7.313918959327549
    },
    {
     "n": 13,
     "x": 0.3,
     "y": 3,
     "log_annealed": -3.0883659034698443,
     "median_quenched_w": 3.843091243484356
    },
    {
     "n": 14,
     "x": 0.0,
     "y": 0,
     "log_annealed": -5.7596343368511205,
     "median_quenched_w": 8.087998008952171
    },
    {
     "n": 14,
     "x": 0.3,
     "y": 4,
     "log_annealed": -2.893717130650553,
     "median_quenched_w": 3.5475613159039234
    },
    {
     "n": 15,
     "x": 0.0,
     "y": 0,
     "log_annealed": -6.243517959988618,
     "median_quenched_w": 8.869099113010776
    },
    {
     "n": 15,
     "x": 0.3,
     "y": 4,
     "log_annealed": -3.3631904052607577,
     "median_quenched_w": 4.30610002047865
    },
    {
     "n": 16,
     "x": 0.0,
     "y": 0,
     "log_annealed": -6.7333752143578565,
     "median_quenched_w": 9.664174573763747
    },
    {
     "n": 16,
     "x": 0.3,
     "y": 4,
     "log_annealed": -3.8452099677741813,
     "median_quenched_w": 5.103277447027355
    }
   ],
   "theory": {
    "0.0": {
     "H_annealed": 0.5593284525304529
    },
    "0.3": {
     "H_annealed": 0.36606596651931267
    }
   }
  },
  "B": {
   "constants": {
    "ell": 0.6931471805599453,
    "xstar": 0.8682416294151541,
    "rho_q": Infinity,
    "rho_a": 1.3862943611198906,
    "beta": 0.34657359027997264,
    "p1": [
     0.5,
     0.0
    ],
    "b": [
     1,
     2
    ],
    "mean": [
     2.0,
     2.0
    ]
   },
   "rows": [
    {
     "n": 4,
     "x": 0.0,
     "y": 0,
     "log_annealed": -2.4716126927644844,
     "median_quenched_w": 2.3973201872504073
    },
    {
     "n": 4,
     "x": 0.3,
     "y": 1,
     "log_annealed": -1.3474561855549405,
     "median_quenched_w": 1.3284050197888133
    },
    {
     "n": 5,
     "x": 0.0,
     "y": 0,
     "log_annealed": -3.2466480088908547,
     "median_quenched_w": 3.2889750976501095
    },
    {
     "n": 5,
     "x": 0.3,
     "y": 1,
     "log_annealed": -2.01988112757777,
     "median_quenched_w": 2.003109403255049
    },
    {
     "n": 6,
     "x": 0.0,
     "y": 0,
     "log_annealed": -4.0513246218081935,
     "median_quenched_w": 4.39126016865571
    },
    {
     "n": 6,
     "x": 0.3,
     "y": 1,
     "log_annealed": -2.7964061021010673,
     "median_quenched_w": 2.8225064548907177
    },
    {
     "n": 7,
     "x": 0.0,
     "y": 0,
     "log_annealed": -4.896243860375895,
     "median_quenched_w": 5.68227892170688
    },
    {
     "n": 7,
     "x": 0.3,
     "y": 2,
     "log_annealed": -2.435173495519318,
     "median_quenched_w": 2.4338864667554354
    },
    {
     "n": 8,
     "x": 0.0,
     "y": 0,
     "log_annealed": -5.760212270208404,
     "median_quenched_w": 7.241411651716954
    },
    {
     "n": 8,
     "x": 0.3,
     "y": 2,
     "log_annealed": -3.2638250852834707,
     "median_quenched_w": 3.3823682410010605
    },
    {
     "n": 9,
     "x": 0.0,
     "y": 0,
     "log_annealed": -6.642430693277064,
     "median_quenched_w": 9.07200687627713
    },
    {
     "n": 9,
     "x": 0.3,
     "y": 2,
     "log_annealed": -4.135126067903615,
     "median_quenched_w": 4.5375796837727425
    },
    {
     "n": 10,
     "x": 0.0,
     "y": 0,
     "log_annealed": -7.536410710167499,
     "median_quenched_w": 11.155982448124313
    },
    {
     "n": 10,
     "x": 0.3,
     "y": 3,
     "log_annealed": -3.823531837012383,
     "median_quenched_w": 4.119213738817269
    },
    {
     "n": 11,
     "x": 0.0,
     "y": 0,
     "log_annealed": -8.44049350188915,
     "median_quenched_w": 13.633405562098483
    },
    {
     "n": 11,
     "x": 0.3,
     "y": 3,
     "log_annealed": -4.724216652255335,
     "median_quenched_w": 5.449766114459889
    },
    {
     "n": 12,
     "x": 0.0,
     "y": 0,
     "log_annealed": -9.352198101433125,
     "median_quenched_w": 16.446594044514693
    },
    {
     "n": 12,
     "x": 0.3,
     "y": 3,
     "log_annealed": -5.642486928908919,
     "median_quenched_w": 7.060025836406179
    },
    {
     "n": 13,
     "x": 0.0,
     "y": 0,
     "log_annealed": -10.270483341865518,
     "median_quenched_w": 19.882512615411336
    },
    {
     "n": 13,
     "x": 0.3,
     "y": 3,
     "log_annealed": -6.571148361464784,
     "median_quenched_w": 8.961882863181028
    },
    {
     "n": 14,
     "x": 0.0,
     "y": 0,
     "log_annealed": -11.194087303988915,
     "median_quenched_w": 24.034647032264772
    },
    {
     "n": 14,
     "x": 0.3,
     "y": 4,
     "log_annealed": -6.298521434705219,
     "median_quenched_w": 8.37895389661823
    },
    {
     "n": 15,
     "x": 0.0,
     "y": 0,
     "log_annealed": -12.122428099566974,
     "median_quenched_w": 28.7431715305197
    },
    {
     "n": 15,
     "x": 0.3,
     "y": 4,
     "log_annealed": -7.239590828466704,
     "median_quenched_w": 10.521554130260126
    },
    {
     "n": 16,
     "x": 0.0,
     "y": 0,
     "log_annealed": -13.054755743225583,
     "median_quenched_w": 34.096719530562616
    },
    {
     "n": 16,
     "x": 0.3,
     "y": 4,
     "log_annealed": -8.18553028845463,
     "median_quenched_w": 13.003111998565306
    }
   ],
   "theory": {
    "0.0": {
     "H_annealed": 0.9915171918757498
    },
    "0.3": {
     "H_annealed": 0.6489222880088503
    }
   }
  }
 }
}

==> anc/results/annealed_is.json <==
{
 "x": 0.0,
 "NS": [
  25,
  50,
  100,
  200,
  400
 ],
 "NSAMP": 64,
 "NREP": 16,
 "NBOOT": 2000,
 "SEED": 20261124,
 "envs": {
  "A": {
   "t0": 0.683411662,
   "H_annealed": 0.5593284525304529,
   "rows": [
    {
     "n": 25,
     "k": 17,
     "log_estimate": -11.28465750796888,
     "se_log": 0.07973632183301564,
     "ess": 139.3581731391499,
     "max_weight_share": 0.03186746405452207,
     "nsamples": 1024
    },
    {
     "n": 50,
     "k": 34,
     "log_estimate": -24.819195328686824,
     "se_log": 0.07257004697004688,
     "ess": 156.20952149901655,
     "max_weight_share": 0.04139957353567776,
     "nsamples": 1024
    },
    {
     "n": 100,
     "k": 68,
     "log_estimate": -52.25320276947116,
     "se_log": 0.2108814764817227,
     "ess": 19.985447397460387,
     "max_weight_share": 0.2159676534526761,
     "nsamples": 1024
    },
    {
     "n": 200,
     "k": 137,
     "log_estimate": -107.89581167188018,
     "se_log": 0.12809506826602474,
     "ess": 56.3374756587309,
     "max_weight_share": 0.09645529769694251,
     "nsamples": 1024
    },
    {
     "n": 400,
     "k": 273,
     "log_estimate": -219.4775538357422,
     "se_log": 0.1792390273064607,
     "ess": 29.72433288327619,
     "max_weight_share": 0.11874912984283344,
     "nsamples": 1024
    }
   ],
   "validation_n16": {
    "exact_log": -6.7333752143578565,
    "exact_subevent_log": -6.7333752143578565,
    "is_log": -6.658938863818522,
    "se_log": 0.11526109295862708
   }
  },
  "B": {
   "t0": 0.578732131,
   "H_annealed": 0.9915171918757498,
   "rows": [
    {
     "n": 25,
     "k": 14,
     "log_estimate": -22.977049660785045,
     "se_log": 0.0067515988404148845,
     "ess": 981.3699054072803,
     "max_weight_share": 0.0015702600120073016,
     "nsamples": 1024
    },
    {
     "n": 50,
     "k": 29,
     "log_estimate": -47.3800846382119,
     "se_log": 0.00983311619321278,
     "ess": 931.1592306587294,
     "max_weight_share": 0.0022020905223695928,
     "nsamples": 1024
    },
    {
     "n": 100,
     "k": 58,
     "log_estimate": -96.26109622478646,
     "se_log": 0.019856988367568086,
     "ess": 737.0089856464406,
     "max_weight_share": 0.005556326419188951,
     "nsamples": 1024
    },
    {
     "n": 200,
     "k": 116,
     "log_estimate": -194.76222780024995,
     "se_log": 0.03663963115004807,
     "ess": 434.65577110093864,
     "max_weight_share": 0.017701919348252573,
     "nsamples": 1024
    },
    {
     "n": 400,
     "k": 231,
     "log_estimate": -392.2992681961676,
     "se_log": 0.09020464965383242,
     "ess": 106.81252456025102,
     "max_weight_share": 0.07023578944958278,
     "nsamples": 1024
    }
   ],
   "validation_n16": {
    "exact_log": -13.054755743225583,
    "exact_subevent_log": -14.5183138158928,
    "is_log": -14.5195206783653,
    "se_log": 0.004203301254420833
   }
  }
 }
}

==> anc/results/annealed_is_reps.json <==
{
 "x": 0.0,
 "NS": [
  25,
  50,
  100,
  200,
  400
 ],
 "NRUN": 8,
 "NSAMP": 1024,
 "SEED0": 20261125,
 "envs": {
  "A": {
   "rows": [
    {
     "n": 25,
     "pooled_log_estimate": -11.355853175881066,
     "run_log_min": -11.412867866201848,
     "run_log_max": -11.255539953292772,
     "run_log_sd": 0.05305573892617059,
     "runs": [
      {
       "env": "A",
       "n": 25,
       "seed": 20261125,
       "k": 17,
       "log_estimate": -11.412867866201848,
       "ess": 221.00399542923245,
       "max_weight_share": 0.0189559249758404,
       "log_sum": -4.481396060602395
      },
      {
       "env": "A",
       "n": 25,
       "seed": 20261126,
       "k": 17,
       "log_estimate": -11.380996519191434,
       "ess": 153.61875460107711,
       "max_weight_share": 0.04147478241679626,
       "log_sum": -4.449524713591982
      },
      {
       "env": "A",
       "n": 25,
       "seed": 20261127,
       "k": 17,
       "log_estimate": -11.342351124410404,
       "ess": 110.88746956505844,
       "max_weight_share": 0.06703985084975735,
       "log_sum": -4.410879318810951
      },
      {
       "env": "A",
       "n": 25,
       "seed": 20261128,
       "k": 17,
       "log_estimate": -11.388717408025279,
       "ess": 161.80877620706653,
       "max_weight_share": 0.04226267645844458,
       "log_sum": -4.457245602425826
      },
      {
       "env": "A",
       "n": 25,
       "seed": 20261129,
       "k": 17,
       "log_estimate": -11.255539953292772,
       "ess": 93.61798837448603,
       "max_weight_share": 0.05922980662297579,
       "log_sum": -4.324068147693319
      },
      {
       "env": "A",
       "n": 25,
       "seed": 20261130,
       "k": 17,
       "log_estimate": -11.30441205515067,
       "ess": 52.04064328467293,
       "max_weight_share": 0.12600960475714656,
       "log_sum": -4.372940249551217
      },
      {
       "env": "A",
       "n": 25,
       "seed": 20261131,
       "k": 17,
       "log_estimate": -11.381057790069928,
       "ess": 166.81456577164602,
       "max_weight_share": 0.03575706023539998,
       "log_sum": -4.449585984470475
      },
      {
       "env": "A",
       "n": 25,
       "seed": 20261132,
       "k": 17,
       "log_estimate": -11.390888363019409,
       "ess": 160.92879036823624,
       "max_weight_share": 0.029613026476854865,
       "log_sum": -4.459416557419956
      }
     ]
    },
    {
     "n": 50,
     "pooled_log_estimate": -24.761490796764875,
     "run_log_min": -24.952662404275188,
     "run_log_max": -24.50405522198105,
     "run_log_sd": 0.1605661830114352,
     "runs": [
      {
       "env": "A",
       "n": 50,
       "seed": 20261135,
       "k": 34,
       "log_estimate": -24.50405522198105,
       "ess": 13.842455619576457,
       "max_weight_share": 0.26122901749023336,
       "log_sum": -17.572583416381597
      },
      {
       "env": "A",
       "n": 50,
       "seed": 20261136,
       "k": 34,
       "log_estimate": -24.823010004840366,
       "ess": 217.4324445357752,
       "max_weight_share": 0.026195479618144883,
       "log_sum": -17.891538199240912
      },
      {
       "env": "A",
       "n": 50,
       "seed": 20261137,
       "k": 34,
       "log_estimate": -24.604937369704643,
       "ess": 66.80963175407757,
       "max_weight_share": 0.08108238039242463,
       "log_sum": -17.67346556410519
      },
      {
       "env": "A",
       "n": 50,
       "seed": 20261138,
       "k": 34,
       "log_estimate": -24.677527931665118,
       "ess": 72.59665331746788,
       "max_weight_share": 0.057417586070104935,
       "log_sum": -17.746056126065664
      },
      {
       "env": "A",
       "n": 50,
       "seed": 20261139,
       "k": 34,
       "log_estimate": -24.82533894023137,
       "ess": 123.96723520620534,
       "max_weight_share": 0.04511677726485283,
       "log_sum": -17.893867134631915
      },
      {
       "env": "A",
       "n": 50,
       "seed": 20261140,
       "k": 34,
       "log_estimate": -24.868399718661163,
       "ess": 211.65591552107824,
       "max_weight_share": 0.02320235872148301,
       "log_sum": -17.93692791306171
      },
      {
       "env": "A",
       "n": 50,
       "seed": 20261141,
       "k": 34,
       "log_estimate": -24.952662404275188,
       "ess": 137.20768880252433,
       "max_weight_share": 0.0585442320332339,
       "log_sum": -18.021190598675734
      },
      {
       "env": "A",
       "n": 50,
       "seed": 20261142,
       "k": 34,
       "log_estimate": -24.92843230746529,
       "ess": 227.66952066717784,
       "max_weight_share": 0.026659109482999394,
       "log_sum": -17.996960501865836
      }
     ]
    },
    {
     "n": 100,
     "pooled_log_estimate": -52.31805549967835,
     "run_log_min": -52.48396580019861,
     "run_log_max": -51.91650438571624,
     "run_log_sd": 0.17988997432879156,
     "runs": [
      {
       "env": "A",
       "n": 100,
       "seed": 20261145,
       "k": 68,
       "log_estimate": -52.34002817283758,
       "ess": 103.49470741788048,
       "max_weight_share": 0.045420445719148154,
       "log_sum": -45.40855636723813
      },
      {
       "env": "A",
       "n": 100,
       "seed": 20261146,
       "k": 68,
       "log_estimate": -51.91650438571624,
       "ess": 7.72067937356416,
       "max_weight_share": 0.3517657994785704,
       "log_sum": -44.98503258011679
      },
      {
       "env": "A",
       "n": 100,
       "seed": 20261147,
       "k": 68,
       "log_estimate": -52.41503744363117,
       "ess": 115.33574096665049,
       "max_weight_share": 0.06472511721086648,
       "log_sum": -45.48356563803172
      },
      {
       "env": "A",
       "n": 100,
       "seed": 20261148,
       "k": 68,
       "log_estimate": -52.48396580019861,
       "ess": 155.4984145659922,
       "max_weight_share": 0.03724635675543864,
       "log_sum": -45.55249399459916
      },
      {
       "env": "A",
       "n": 100,
       "seed": 20261149,
       "k": 68,
       "log_estimate": -52.468823403471696,
       "ess": 122.4914448336335,
       "max_weight_share": 0.06902277339226937,
       "log_sum": -45.537351597872245
      },
      {
       "env": "A",
       "n": 100,
       "seed": 20261150,
       "k": 68,
       "log_estimate": -52.34131175041795,
       "ess": 86.88876050779149,
       "max_weight_share": 0.08167247072917454,
       "log_sum": -45.4098399448185
      },
      {
       "env": "A",
       "n": 100,
       "seed": 20261151,
       "k": 68,
       "log_estimate": -52.39792777849917,
       "ess": 117.10497803341667,
       "max_weight_share": 0.04583616100021955,
       "log_sum": -45.466455972899716
      },
      {
       "env": "A",
       "n": 100,
       "seed": 20261152,
       "k": 68,
       "log_estimate": -52.305529970234744,
       "ess": 135.12671909975452,
       "max_weight_share": 0.03977212794449913,
       "log_sum": -45.374058164635294
      }
     ]
    },
    {
     "n": 200,
     "pooled_log_estimate": -107.93557046297468,
     "run_log_min": -108.22232203644784,
     "run_log_max": -107.61511337133948,
     "run_log_sd": 0.2102768164322405,
     "runs": [
      {
       "env": "A",
       "n": 200,
       "seed": 20261155,
       "k": 137,
       "log_estimate": -107.95324296898458,
       "ess": 36.43156113151614,
       "max_weight_share": 0.12463016596366758,
       "log_sum": -101.02177116338513
      },
      {
       "env": "A",
       "n": 200,
       "seed": 20261156,
       "k": 137,
       "log_estimate": -108.04163036748223,
       "ess": 88.31515438396758,
       "max_weight_share": 0.07459065955696706,
       "log_sum": -101.11015856188277
      },
      {
       "env": "A",
       "n": 200,
       "seed": 20261157,
       "k": 137,
       "log_estimate": -107.66385470932367,
       "ess": 8.868154119868036,
       "max_weight_share": 0.33008599173633574,
       "log_sum": -100.73238290372421
      },
      {
       "env": "A",
       "n": 200,
       "seed": 20261158,
       "k": 137,
       "log_estimate": -108.025127899474,
       "ess": 49.852399275350656,
       "max_weight_share": 0.10972319522699785,
       "log_sum": -101.09365609387454
      },
      {
       "env": "A",
       "n": 200,
       "seed": 20261159,
       "k": 137,
       "log_estimate": -107.61511337133948,
       "ess": 25.202803873518043,
       "max_weight_share": 0.13740507250212786,
       "log_sum": -100.68364156574002
      },
      {
       "env": "A",
       "n": 200,
       "seed": 20261160,
       "k": 137,
       "log_estimate": -108.09652665740303,
       "ess": 138.5057663358897,
       "max_weight_share": 0.042112582859109855,
       "log_sum": -101.16505485180357
      },
      {
       "env": "A",
       "n": 200,
       "seed": 20261161,
       "k": 137,
       "log_estimate": -108.02789208313669,
       "ess": 159.00186338683116,
       "max_weight_share": 0.02310138195226391,
       "log_sum": -101.09642027753723
      },
      {
       "env": "A",
       "n": 200,
       "seed": 20261162,
       "k": 137,
       "log_estimate": -108.22232203644784,
       "ess": 166.70381930795793,
       "max_weight_share": 0.04054461234675362,
       "log_sum": -101.29085023084838
      }
     ]
    },
    {
     "n": 400,
     "pooled_log_estimate": -219.50818969636518,
     "run_log_min": -219.7752311741426,
     "run_log_max": -219.2618528245968,
     "run_log_sd": 0.19346508329115425,
     "runs": [
      {
       "env": "A",
       "n": 400,
       "seed": 20261165,
       "k": 273,
       "log_estimate": -219.2618528245968,
       "ess": 11.319424529044179,
       "max_weight_share": 0.2843470392774018,
       "log_sum": -212.33038101899734
      },
      {
       "env": "A",
       "n": 400,
       "seed": 20261166,
       "k": 273,
       "log_estimate": -219.7752311741426,
       "ess": 187.0656358278752,
       "max_weight_share": 0.02842751249100345,
       "log_sum": -212.84375936854315
      },
      {
       "env": "A",
       "n": 400,
       "seed": 20261167,
       "k": 273,
       "log_estimate": -219.65772004172504,
       "ess": 88.00460870395727,
       "max_weight_share": 0.0651323865008783,
       "log_sum": -212.7262482361256
      },
      {
       "env": "A",
       "n": 400,
       "seed": 20261168,
       "k": 273,
       "log_estimate": -219.66035022278479,
       "ess": 125.15817195173096,
       "max_weight_share": 0.05336599783565888,
       "log_sum": -212.72887841718534
      },
      {
       "env": "A",
       "n": 400,
       "seed": 20261169,
       "k": 273,
       "log_estimate": -219.6523374934851,
       "ess": 108.17839745159945,
       "max_weight_share": 0.04629749164116188,
       "log_sum": -212.72086568788566
      },
      {
       "env": "A",
       "n": 400,
       "seed": 20261170,
       "k": 273,
       "log_estimate": -219.49606253104443,
       "ess": 95.76569077574078,
       "max_weight_share": 0.05603285284634136,
       "log_sum": -212.564590725445
      },
      {
       "env": "A",
       "n": 400,
       "seed": 20261171,
       "k": 273,
       "log_estimate": -219.26350512640894,
       "ess": 27.89608343859718,
       "max_weight_share": 0.12664635785563053,
       "log_sum": -212.3320333208095
      },
      {
       "env": "A",
       "n": 400,
       "seed": 20261172,
       "k": 273,
       "log_estimate": -219.43133389159692,
       "ess": 76.82909342772055,
       "max_weight_share": 0.07358819335005698,
       "log_sum": -212.49986208599748
      }
     ]
    }
   ]
  },
  "B": {
   "rows": [
    {
     "n": 25,
     "pooled_log_estimate": -22.973871609928352,
     "run_log_min": -22.98902050547709,
     "run_log_max": -22.96618087767418,
     "run_log_sd": 0.007082791690797761,
     "runs": [
      {
       "env": "B",
       "n": 25,
       "seed": 20262125,
       "k": 14,
       "log_estimate": -22.973405818927233,
       "ess": 981.5227324953601,
       "max_weight_share": 0.0015308014149276936,
       "log_sum": -16.04193401332778
      },
      {
       "env": "B",
       "n": 25,
       "seed": 20262126,
       "k": 14,
       "log_estimate": -22.98902050547709,
       "ess": 984.9917994835569,
       "max_weight_share": 0.0015891703110418633,
       "log_sum": -16.057548699877636
      },
      {
       "env": "B",
       "n": 25,
       "seed": 20262127,
       "k": 14,
       "log_estimate": -22.973242382456885,
       "ess": 981.9018539352691,
       "max_weight_share": 0.0015642929614130944,
       "log_sum": -16.04177057685743
      },
      {
       "env": "B",
       "n": 25,
       "seed": 20262128,
       "k": 14,
       "log_estimate": -22.96986289677488,
       "ess": 982.1406116361102,
       "max_weight_share": 0.0015306391444038807,
       "log_sum": -16.038391091175427
      },
      {
       "env": "B",
       "n": 25,
       "seed": 20262129,
       "k": 14,
       "log_estimate": -22.96618087767418,
       "ess": 984.2412938837496,
       "max_weight_share": 0.0015250136647551736,
       "log_sum": -16.034709072074726
      },
      {
       "env": "B",
       "n": 25,
       "seed": 20262130,
       "k": 14,
       "log_estimate": -22.97852354300373,
       "ess": 980.1992006640472,
       "max_weight_share": 0.0015386557151130574,
       "log_sum": -16.047051737404274
      },
      {
       "env": "B",
       "n": 25,
       "seed": 20262131,
       "k": 14,
       "log_estimate": -22.97111653820724,
       "ess": 982.0500239270997,
       "max_weight_share": 0.0015330380704509715,
       "log_sum": -16.039644732607787
      },
      {
       "env": "B",
       "n": 25,
       "seed": 20262132,
       "k": 14,
       "log_estimate": -22.96979540716976,
       "ess": 982.7284708020668,
       "max_weight_share": 0.0015305358456582758,
       "log_sum": -16.038323601570305
      }
     ]
    },
    {
     "n": 50,
     "pooled_log_estimate": -47.38690150846327,
     "run_log_min": -47.40986439671154,
     "run_log_max": -47.36782437415839,
     "run_log_sd": 0.01190553415868872,
     "runs": [
      {
       "env": "B",
       "n": 50,
       "seed": 20262135,
       "k": 29,
       "log_estimate": -47.381921831223416,
       "ess": 936.1429664080965,
       "max_weight_share": 0.002191917593813688,
       "log_sum": -40.450450025623965
      },
      {
       "env": "B",
       "n": 50,
       "seed": 20262136,
       "k": 29,
       "log_estimate": -47.38919630347261,
       "ess": 926.4936293251969,
       "max_weight_share": 0.002225717092882275,
       "log_sum": -40.45772449787316
      },
      {
       "env": "B",
       "n": 50,
       "seed": 20262137,
       "k": 29,
       "log_estimate": -47.39128557482551,
       "ess": 936.9963878008302,
       "max_weight_share": 0.002139567365393578,
       "log_sum": -40.45981376922606
      },
      {
       "env": "B",
       "n": 50,
       "seed": 20262138,
       "k": 29,
       "log_estimate": -47.36782437415839,
       "ess": 928.3966425643828,
       "max_weight_share": 0.0021163024091963795,
       "log_sum": -40.43635256855894
      },
      {
       "env": "B",
       "n": 50,
       "seed": 20262139,
       "k": 29,
       "log_estimate": -47.37984798140773,
       "ess": 925.3422480996804,
       "max_weight_share": 0.002184905550825973,
       "log_sum": -40.44837617580828
      },
      {
       "env": "B",
       "n": 50,
       "seed": 20262140,
       "k": 29,
       "log_estimate": -47.387766115789304,
       "ess": 925.3474571893229,
       "max_weight_share": 0.0021536986406721693,
       "log_sum": -40.456294310189854
      },
      {
       "env": "B",
       "n": 50,
       "seed": 20262141,
       "k": 29,
       "log_estimate": -47.38800082056661,
       "ess": 926.9575374026862,
       "max_weight_share": 0.002099803394672742,
       "log_sum": -40.45652901496716
      },
      {
       "env": "B",
       "n": 50,
       "seed": 20262142,
       "k": 29,
       "log_estimate": -47.40986439671154,
       "ess": 940.3868214577628,
       "max_weight_share": 0.0022138902842680545,
       "log_sum": -40.47839259111209
      }
     ]
    },
    {
     "n": 100,
     "pooled_log_estimate": -96.27570906918956,
     "run_log_min": -96.29960323464614,
     "run_log_max": -96.25620146222919,
     "run_log_sd": 0.017374353809255554,
     "runs": [
      {
       "env": "B",
       "n": 100,
       "seed": 20262145,
       "k": 58,
       "log_estimate": -96.2968267467201,
       "ess": 770.2355733469154,
       "max_weight_share": 0.004722294472657014,
       "log_sum": -89.36535494112064
      },
      {
       "env": "B",
       "n": 100,
       "seed": 20262146,
       "k": 58,
       "log_estimate": -96.29960323464614,
       "ess": 756.4251701434547,
       "max_weight_share": 0.004935443678881792,
       "log_sum": -89.36813142904668
      },
      {
       "env": "B",
       "n": 100,
       "seed": 20262147,
       "k": 58,
       "log_estimate": -96.26559540506322,
       "ess": 712.0490433607214,
       "max_weight_share": 0.0050826269598742485,
       "log_sum": -89.33412359946377
      },
      {
       "env": "B",
       "n": 100,
       "seed": 20262148,
       "k": 58,
       "log_estimate": -96.25694776611203,
       "ess": 728.3476936513176,
       "max_weight_share": 0.005745666373958671,
       "log_sum": -89.32547596051258
      },
      {
       "env": "B",
       "n": 100,
       "seed": 20262149,
       "k": 58,
       "log_estimate": -96.26436532531713,
       "ess": 730.2076664197145,
       "max_weight_share": 0.004660920078252839,
       "log_sum": -89.33289351971767
      },
      {
       "env": "B",
       "n": 100,
       "seed": 20262150,
       "k": 58,
       "log_estimate": -96.25620146222919,
       "ess": 709.9381839853653,
       "max_weight_share": 0.0054314714771563416,
       "log_sum": -89.32472965662973
      },
      {
       "env": "B",
       "n": 100,
       "seed": 20262151,
       "k": 58,
       "log_estimate": -96.28153422425505,
       "ess": 734.7797098890031,
       "max_weight_share": 0.0051851401372904355,
       "log_sum": -89.3500624186556
      },
      {
       "env": "B",
       "n": 100,
       "seed": 20262152,
       "k": 58,
       "log_estimate": -96.28565374544642,
       "ess": 748.7989266032583,
       "max_weight_share": 0.005575841253665744,
       "log_sum": -89.35418193984697
      }
     ]
    },
    {
     "n": 200,
     "pooled_log_estimate": -194.74025362502476,
     "run_log_min": -194.77270694460523,
     "run_log_max": -194.6893142456857,
     "run_log_sd": 0.026394297141481067,
     "runs": [
      {
       "env": "B",
       "n": 200,
       "seed": 20262155,
       "k": 116,
       "log_estimate": -194.77270694460523,
       "ess": 439.95281356911806,
       "max_weight_share": 0.014563525501523658,
       "log_sum": -187.8412351390058
      },
      {
       "env": "B",
       "n": 200,
       "seed": 20262156,
       "k": 116,
       "log_estimate": -194.73154632694502,
       "ess": 459.3322009352129,
       "max_weight_share": 0.00993604190651198,
       "log_sum": -187.80007452134558
      },
      {
       "env": "B",
       "n": 200,
       "seed": 20262157,
       "k": 116,
       "log_estimate": -194.74057299779807,
       "ess": 296.19523522200484,
       "max_weight_share": 0.03600268202123284,
       "log_sum": -187.80910119219863
      },
      {
       "env": "B",
       "n": 200,
       "seed": 20262158,
       "k": 116,
       "log_estimate": -194.76948230057792,
       "ess": 457.01048728667723,
       "max_weight_share": 0.013129370175202156,
       "log_sum": -187.83801049497848
      },
      {
       "env": "B",
       "n": 200,
       "seed": 20262159,
       "k": 116,
       "log_estimate": -194.73961530905993,
       "ess": 391.0701368867519,
       "max_weight_share": 0.012082156503462864,
       "log_sum": -187.80814350346049
      },
      {
       "env": "B",
       "n": 200,
       "seed": 20262160,
       "k": 116,
       "log_estimate": -194.7284060568531,
       "ess": 332.28571438503946,
       "max_weight_share": 0.024552844255698997,
       "log_sum": -187.79693425125365
      },
      {
       "env": "B",
       "n": 200,
       "seed": 20262161,
       "k": 116,
       "log_estimate": -194.7528360886226,
       "ess": 421.59218780356673,
       "max_weight_share": 0.015456147673842138,
       "log_sum": -187.82136428302314
      },
      {
       "env": "B",
       "n": 200,
       "seed": 20262162,
       "k": 116,
       "log_estimate": -194.6893142456857,
       "ess": 411.5595251815406,
       "max_weight_share": 0.01539321936424429,
       "log_sum": -187.75784244008625
      }
     ]
    },
    {
     "n": 400,
     "pooled_log_estimate": -392.27122111895056,
     "run_log_min": -392.3921862252505,
     "run_log_max": -392.03293784178726,
     "run_log_sd": 0.11879775504929711,
     "runs": [
      {
       "env": "B",
       "n": 400,
       "seed": 20262165,
       "k": 231,
       "log_estimate": -392.3921862252505,
       "ess": 241.46062100571498,
       "max_weight_share": 0.02939500290686884,
       "log_sum": -385.460714419651
      },
      {
       "env": "B",
       "n": 400,
       "seed": 20262166,
       "k": 231,
       "log_estimate": -392.30070212473106,
       "ess": 133.87348090981314,
       "max_weight_share": 0.04891924905844095,
       "log_sum": -385.3692303191316
      },
      {
       "env": "B",
       "n": 400,
       "seed": 20262167,
       "k": 231,
       "log_estimate": -392.3913557640476,
       "ess": 178.80488979404709,
       "max_weight_share": 0.04595130910070876,
       "log_sum": -385.45988395844813
      },
      {
       "env": "B",
       "n": 400,
       "seed": 20262168,
       "k": 231,
       "log_estimate": -392.27769233568483,
       "ess": 144.00057663800638,
       "max_weight_share": 0.041355871990227756,
       "log_sum": -385.34622053008536
      },
      {
       "env": "B",
       "n": 400,
       "seed": 20262169,
       "k": 231,
       "log_estimate": -392.2990062017351,
       "ess": 150.62411357092867,
       "max_weight_share": 0.04543942056300429,
       "log_sum": -385.3675343961356
      },
      {
       "env": "B",
       "n": 400,
       "seed": 20262170,
       "k": 231,
       "log_estimate": -392.03293784178726,
       "ess": 25.851700276093368,
       "max_weight_share": 0.16972292634047487,
       "log_sum": -385.1014660361878
      },
      {
       "env": "B",
       "n": 400,
       "seed": 20262171,
       "k": 231,
       "log_estimate": -392.3394202653497,
       "ess": 248.06932516671907,
       "max_weight_share": 0.02267414611636223,
       "log_sum": -385.40794845975023
      },
      {
       "env": "B",
       "n": 400,
       "seed": 20262172,
       "k": 231,
       "log_estimate": -392.1878964323607,
       "ess": 90.8568885146617,
       "max_weight_share": 0.06463764803895775,
       "log_sum": -385.2564246267612
      }
     ]
    }
   ]
  }
 }
}

==> anc/results/constant_check.json <==
{
 "x": 0.3,
 "xstar": 0.8682416294151541,
 "H_theory": 0.36606596651931267,
 "theta_star": 2.116055703030315,
 "rows": [
  {
   "n": 800,
   "w": 289.8273514777671,
   "w_minus_nH": -3.025421737683075,
   "median_M": 689,
   "xstar_n": 694.5933035321233,
   "median_minus_xstar_n_plus_log_corr": -0.854809371906823
  },
  {
   "n": 1600,
   "w": 582.3871802421768,
   "w_minus_nH": -3.3183661887235303,
   "median_M": 1383,
   "xstar_n": 1389.1866070642466,
   "median_minus_xstar_n_plus_log_corr": -0.9567644157313486
  },
  {
   "n": 3200,
   "w": 1167.7959349648706,
   "w_minus_nH": -3.6151578969299862,
   "median_M": 2772,
   "xstar_n": 2778.373214128493,
   "median_minus_xstar_n_plus_log_corr": -0.6520229916791589
  },
  {
   "n": 6400,
   "w": 2338.9061286668416,
   "w_minus_nH": -3.916057056759655,
   "median_M": 5550,
   "xstar_n": 5556.746428256986,
   "median_minus_xstar_n_plus_log_corr": -0.5338886318735447
  }
 ],
 "fit_H": 0.3660627170403367,
 "fit_log_coef": -0.41966660672965644,
 "fit_const": -0.2173578741982748,
 "three_point_fits": [
  {
   "dropped_n": 800,
   "H": 0.3660633993620483,
   "log_coef": -0.42225412551921093
  },
  {
   "dropped_n": 1600,
   "H": 0.36606295097920966,
   "log_coef": -0.4201841104865229
  },
  {
   "dropped_n": 3200,
   "H": 0.36606227840495165,
   "log_coef": -0.41837284733288593
  },
  {
   "dropped_n": 6400,
   "H": 0.3660611574478553,
   "log_coef": -0.4170790879377175
  }
 ]
}

==> anc/results/quenched.json <==
{
 "step": {
  "values": [
   -1,
   0,
   1
  ],
  "probs": [
   0.3333333333333333,
   0.3333333333333333,
   0.3333333333333333
  ]
 },
 "L": 1.0,
 "NS": [
  100,
  200,
  400,
  800,
  1600
 ],
 "XS": [
  0.0,
  0.3
 ],
 "SEEDS": [
  11,
  12,
  13,
  14,
  15
 ],
 "envs": {
  "A": {
   "constants": {
    "ell": 0.6931471805599453,
    "xstar": 0.8682416294151541,
    "rho_q": 1.203972804325936,
    "rho_a": 0.6931471805599453,
    "beta": 0.0,
    "p1": [
     0.9,
     0.1
    ],
    "b": [
     1,
     1
    ],
    "mean": [
     2.0,
     2.0
    ]
   },
   "theory": {
    "0.0": {
     "H_quenched": 0.8842809923622975,
     "H_annealed_rho_a": 0.5593284525304529
    },
    "0.3": {
     "H_quenched": 0.5787389764981373,
     "H_annealed_rho_a": 0.36606596651931267
    }
   },
   "samples": [
    {
     "seed": 11,
     "env_first_50": [
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 71.80054590003695,
       "proxy_rate": 0.7589197510387816,
       "proxy_rate_env_speed": 0.7589197458142983
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 48.81026659050378,
       "proxy_rate": 0.5250914800528699,
       "proxy_rate_env_speed": 0.5250914732013288
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 147.97687917761496,
       "proxy_rate": 0.7621314365532222,
       "proxy_rate_env_speed": 0.7621314317366142
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 92.149660664766,
       "proxy_rate": 0.48332947374460367,
       "proxy_rate_env_speed": 0.4833294678369198
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 323.55679098312163,
       "proxy_rate": 0.8202211665535829,
       "proxy_rate_env_speed": 0.8202211604112999
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 199.74477738700276,
       "proxy_rate": 0.5131083980586155,
       "proxy_rate_env_speed": 0.5131083861716242
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 664.419194774824,
       "proxy_rate": 0.8356575938442752,
       "proxy_rate_env_speed": 0.8356575873173696
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 424.7723279643216,
       "proxy_rate": 0.5358932982427445,
       "proxy_rate_env_speed": 0.5358932896947443
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1354.5886263726818,
       "proxy_rate": 0.8500370194036296,
       "proxy_rate_env_speed": 0.8500370117979549
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 878.1693585453576,
       "proxy_rate": 0.5519609481873161,
       "proxy_rate_env_speed": 0.5519609371244326
      }
     ]
    },
    {
     "seed": 12,
     "env_first_50": [
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      0,
      1,
      1,
      1,
      0,
      0,
      1,
      1,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 85.3434382994336,
       "proxy_rate": 0.9133450988740779,
       "proxy_rate_env_speed": 0.9133450887530031
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 48.39609923381586,
       "proxy_rate": 0.5318349616024668,
       "proxy_rate_env_speed": 0.5318349540438406
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 177.34444101188043,
       "proxy_rate": 0.9058436211124439,
       "proxy_rate_env_speed": 0.9058436156719699
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 115.84881213433741,
       "proxy_rate": 0.6072946861727246,
       "proxy_rate_env_speed": 0.6072946764928631
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 338.048868647945,
       "proxy_rate": 0.855534089913092,
       "proxy_rate_env_speed": 0.8555340836452785
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 220.11700049456692,
       "proxy_rate": 0.5633586054594479,
       "proxy_rate_env_speed": 0.5633585969114477
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 687.3846598001786,
       "proxy_rate": 0.86700867052575,
       "proxy_rate_env_speed": 0.8670086618191352
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 461.5066742152077,
       "proxy_rate": 0.5856059138980436,
       "proxy_rate_env_speed": 0.5856059027633731
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1402.8362983638776,
       "proxy_rate": 0.8809753507518384,
       "proxy_rate_env_speed": 0.880975344224933
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 902.2298144370949,
       "proxy_rate": 0.5680390124920193,
       "proxy_rate_env_speed": 0.5680390006050237
      }
     ]
    },
    {
     "seed": 13,
     "env_first_50": [
      1,
      1,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 95.49137218970488,
       "proxy_rate": 0.9959991327404826,
       "proxy_rate_env_speed": 0.9959991265981992
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 59.591254511296015,
       "proxy_rate": 0.6556575735311116,
       "proxy_rate_env_speed": 0.6556575622510552
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 187.0526765262098,
       "proxy_rate": 0.9617411970820574,
       "proxy_rate_env_speed": 0.9617411904214166
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 118.91215802031222,
       "proxy_rate": 0.6174765654820864,
       "proxy_rate_env_speed": 0.6174765535950949
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 357.8002426970184,
       "proxy_rate": 0.9062989936243455,
       "proxy_rate_env_speed": 0.90629898609642
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 233.96840092694887,
       "proxy_rate": 0.5980728387338341,
       "proxy_rate_env_speed": 0.5980728271555414
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 683.9244795176189,
       "proxy_rate": 0.8597483758235466,
       "proxy_rate_env_speed": 0.8597483688865892
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 462.13754629608843,
       "proxy_rate": 0.5856059138980436,
       "proxy_rate_env_speed": 0.5856059027633731
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1394.1341307823293,
       "proxy_rate": 0.8748348105389272,
       "proxy_rate_env_speed": 0.8748348023196998
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 904.9637460738373,
       "proxy_rate": 0.5698284309174391,
       "proxy_rate_env_speed": 0.5698284199963765
      }
     ]
    },
    {
     "seed": 14,
     "env_first_50": [
      1,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      1,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 95.65387426577135,
       "proxy_rate": 1.0056856886287826,
       "proxy_rate_env_speed": 1.0056856819681415
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 61.68012753993718,
       "proxy_rate": 0.685640682016002,
       "proxy_rate_env_speed": 0.6856406744573758
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 171.24455061899272,
       "proxy_rate": 0.8833108185927963,
       "proxy_rate_env_speed": 0.883310814333554
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 122.67588853083751,
       "proxy_rate": 0.6343726433441035,
       "proxy_rate_env_speed": 0.6343726354049312
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 347.7575828898795,
       "proxy_rate": 0.8826407484775259,
       "proxy_rate_env_speed": 0.8826407401287103
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 219.38845297145133,
       "proxy_rate": 0.5623347399470208,
       "proxy_rate_env_speed": 0.5623347292344126
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 699.7484648103178,
       "proxy_rate": 0.8801786407480621,
       "proxy_rate_env_speed": 0.8801786332969875
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 467.57301921467587,
       "proxy_rate": 0.5939754828773033,
       "proxy_rate_env_speed": 0.593975466900289
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1428.2665913204787,
       "proxy_rate": 0.8950460230389187,
       "proxy_rate_env_speed": 0.8950460170801396
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 926.8043586668824,
       "proxy_rate": 0.5828593831763729,
       "proxy_rate_env_speed": 0.5828593720416985
      }
     ]
    },
    {
     "seed": 15,
     "env_first_50": [
      1,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      1,
      1,
      1,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 80.2944948047153,
       "proxy_rate": 0.8598687690853651,
       "proxy_rate_env_speed": 0.8598687678977742
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 51.08395384745802,
       "proxy_rate": 0.5393687207771505,
       "proxy_rate_env_speed": 0.539368712437445
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 164.4716192086329,
       "proxy_rate": 0.8521031408764342,
       "proxy_rate_env_speed": 0.8521031298073826
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 98.85558151299492,
       "proxy_rate": 0.5132623897082262,
       "proxy_rate_env_speed": 0.5132623795278214
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 360.78052428883103,
       "proxy_rate": 0.9172517688667139,
       "proxy_rate_env_speed": 0.9172517616409622
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 225.2747192888982,
       "proxy_rate": 0.5788139242770426,
       "proxy_rate_env_speed": 0.5788139135644343
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 713.5647214061172,
       "proxy_rate": 0.899474572393693,
       "proxy_rate_env_speed": 0.899474564788018
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 469.12615440467994,
       "proxy_rate": 0.5917321387562672,
       "proxy_rate_env_speed": 0.5917321295483446
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1392.8812667830477,
       "proxy_rate": 0.8733072773199915,
       "proxy_rate_env_speed": 0.8733072700942399
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 923.1530182819666,
       "proxy_rate": 0.5807995207648539,
       "proxy_rate_env_speed": 0.5807995097019704
      }
     ]
    }
   ]
  },
  "B": {
   "constants": {
    "ell": 0.6931471805599453,
    "xstar": 0.8682416294151541,
    "rho_q": Infinity,
    "rho_a": 1.3862943611198906,
    "beta": 0.34657359027997264,
    "p1": [
     0.5,
     0.0
    ],
    "b": [
     1,
     2
    ],
    "mean": [
     2.0,
     2.0
    ]
   },
   "theory": {
    "0.0": {
     "tau_star": 0.46473733148048624,
     "double_exp_rate": 0.16106568550832587,
     "H_annealed_rho_a": 0.9915171918757498
    },
    "0.3": {
     "tau_star": 0.30415853092463213,
     "double_exp_rate": 0.10541331407683184,
     "H_annealed_rho_a": 0.6489222880088503
    }
   },
   "samples": [
    {
     "seed": 11,
     "env_first_50": [
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 7176727.953182568,
       "proxy_logw_over_n": 0.14556090791758852
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 149858.30603987747,
       "proxy_logw_over_n": 0.11090354888959125
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 392576256848.42413,
       "proxy_logw_over_n": 0.12476649250079014
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 221441378.45788735,
       "proxy_logw_over_n": 0.08664339756999315
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 2.6600361763881567e+25,
       "proxy_logw_over_n": 0.14382803996618865
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 6297332823221409.0,
       "proxy_logw_over_n": 0.08664339756999315
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 2.4037364881156995e+51,
       "proxy_logw_over_n": 0.14642734189328843
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 8.725862228747522e+33,
       "proxy_logw_over_n": 0.09530773732699246
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 2.2141721100596345e+107,
       "proxy_logw_over_n": 0.1533588136988879
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 6.570066144573057e+68,
       "proxy_logw_over_n": 0.09790703925409225
      }
     ]
    },
    {
     "seed": 12,
     "env_first_50": [
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      0,
      1,
      1,
      1,
      0,
      0,
      1,
      1,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 7351989.8381085275,
       "proxy_logw_over_n": 0.15249237972318797
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 22505.711972931746,
       "proxy_logw_over_n": 0.09010913347279288
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 2668631504588925.5,
       "proxy_logw_over_n": 0.17328679513998632
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 8216230890.122645,
       "proxy_logw_over_n": 0.11090354888959121
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 6.667523999289634e+26,
       "proxy_logw_over_n": 0.15249237972318797
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 6.9985941231551275e+19,
       "proxy_logw_over_n": 0.11090354888959125
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 1.0353540499156867e+57,
       "proxy_logw_over_n": 0.16288958743158713
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 7.700484810420406e+35,
       "proxy_logw_over_n": 0.10137277515689198
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 2.2657416254809086e+112,
       "proxy_logw_over_n": 0.1615899364680372
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 4.233431234567368e+72,
       "proxy_logw_over_n": 0.1039720770839918
      }
     ]
    },
    {
     "seed": 13,
     "env_first_50": [
      1,
      1,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 385138082.0976079,
       "proxy_logw_over_n": 0.18714973875118518
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 483669.2630862155,
       "proxy_logw_over_n": 0.12476649250079014
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 1.0752857034425688e+16,
       "proxy_logw_over_n": 0.1836840028483855
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 255494540252.64413,
       "proxy_logw_over_n": 0.12476649250079014
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 1.4578606002904513e+30,
       "proxy_logw_over_n": 0.16982105923718657
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 1.1882792856550583e+21,
       "proxy_logw_over_n": 0.1178350206951907
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 7.877775727257375e+55,
       "proxy_logw_over_n": 0.15942385152878738
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 2.266283702506909e+38,
       "proxy_logw_over_n": 0.11003711491389132
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 2.649392845003411e+110,
       "proxy_logw_over_n": 0.1585574175530875
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 1.8471962713200248e+71,
       "proxy_logw_over_n": 0.10180599214474195
      }
     ]
    },
    {
     "seed": 14,
     "env_first_50": [
      1,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      1,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 813487987.9080385,
       "proxy_logw_over_n": 0.19408121055678465
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 1245662.5192106296,
       "proxy_logw_over_n": 0.12476649250079014
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 7786332398238506.0,
       "proxy_logw_over_n": 0.1732867951399863
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 216363093385.63733,
       "proxy_logw_over_n": 0.12476649250079014
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 1.7136141662352201e+28,
       "proxy_logw_over_n": 0.16115671948018725
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 6.27682806792377e+18,
       "proxy_logw_over_n": 0.10743781298679153
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 2.606856005879697e+58,
       "proxy_logw_over_n": 0.16808819128578673
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 1.3094632928218404e+37,
       "proxy_logw_over_n": 0.1065713790110916
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 7.745352905329124e+116,
       "proxy_logw_over_n": 0.16765497429793677
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 2.7994575303073584e+73,
       "proxy_logw_over_n": 0.10527172804754169
      }
     ]
    },
    {
     "seed": 15,
     "env_first_50": [
      1,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      1,
      1,
      1,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 14453396.128588488,
       "proxy_logw_over_n": 0.1455609079175885
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 453050.7736904138,
       "proxy_logw_over_n": 0.12476649250079015
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 5671549202938.991,
       "proxy_logw_over_n": 0.14556090791758847
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 1903196776.4091632,
       "proxy_logw_over_n": 0.10397207708399177
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 3.1660378161089965e+28,
       "proxy_logw_over_n": 0.16115671948018728
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 1.006924444847185e+18,
       "proxy_logw_over_n": 0.1039720770839918
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 1.1036712810953994e+57,
       "proxy_logw_over_n": 0.16288958743158716
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 7.270064304086162e+38,
       "proxy_logw_over_n": 0.11090354888959125
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1.1270102023811107e+112,
       "proxy_logw_over_n": 0.16072350249233733
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 6.893905901345989e+75,
       "proxy_logw_over_n": 0.10960389792604136
      }
     ]
    }
   ]
  },
  "C": {
   "constants": {
    "ell": 0.6804882765678004,
    "xstar": 0.8621986118911928,
    "rho_q": 1.1512925464970227,
    "rho_a": 1.0498221244986778,
    "beta": 0.0,
    "p1": [
     0.5,
     0.2
    ],
    "b": [
     1,
     1
    ],
    "mean": [
     1.5,
     2.6000000000000005
    ]
   },
   "theory": {
    "0.0": {
     "H_quenched": 0.8502375947298374,
     "H_annealed_rho_a": 0.7884441319361714
    },
    "0.3": {
     "H_quenched": 0.5543994028085304,
     "H_annealed_rho_a": 0.5141068315524157
    }
   },
   "samples": [
    {
     "seed": 11,
     "env_first_50": [
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 76.26135717202948,
       "proxy_rate": 0.800070477780813,
       "proxy_rate_env_speed": 0.7962782167583555
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 48.61360932699004,
       "proxy_rate": 0.5380528548698834,
       "proxy_rate_env_speed": 0.5288733570312697
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 157.61965315721997,
       "proxy_rate": 0.8000704777808134,
       "proxy_rate_env_speed": 0.806239390077496
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 99.72989146079763,
       "proxy_rate": 0.5163204440564276,
       "proxy_rate_env_speed": 0.519269747278811
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 324.17794799850606,
       "proxy_rate": 0.823924345193069,
       "proxy_rate_env_speed": 0.8198311636488299
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 205.30681114436564,
       "proxy_rate": 0.5272888415264063,
       "proxy_rate_env_speed": 0.5230978071989658
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 660.2252254977519,
       "proxy_rate": 0.8300198794468022,
       "proxy_rate_env_speed": 0.8294010659260135
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 424.71171220651655,
       "proxy_rate": 0.5380823489384374,
       "proxy_rate_env_speed": 0.5366092809306174
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1333.630110929996,
       "proxy_rate": 0.8362190252985093,
       "proxy_rate_env_speed": 0.8362190171291324
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 863.3380123561301,
       "proxy_rate": 0.5432366471770758,
       "proxy_rate_env_speed": 0.5423311161989995
      }
     ]
    },
    {
     "seed": 12,
     "env_first_50": [
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      0,
      1,
      1,
      1,
      0,
      0,
      1,
      1,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 84.13907161933335,
       "proxy_rate": 0.8676391254804731,
       "proxy_rate_env_speed": 0.8738228453054288
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 52.09546882509371,
       "proxy_rate": 0.5386823183299154,
       "proxy_rate_env_speed": 0.5511830446679241
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 166.7370283872245,
       "proxy_rate": 0.8609570190651742,
       "proxy_rate_env_speed": 0.8536925223779348
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 107.51109952847084,
       "proxy_rate": 0.5667164343095062,
       "proxy_rate_env_speed": 0.5579024963711372
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 333.6176083488683,
       "proxy_rate": 0.8385116916314772,
       "proxy_rate_env_speed": 0.841789592480794
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 215.9631857515296,
       "proxy_rate": 0.549226003625613,
       "proxy_rate_env_speed": 0.5507313016979757
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 671.7673191212316,
       "proxy_rate": 0.8442442292036154,
       "proxy_rate_env_speed": 0.8456562006487208
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 439.3915342224676,
       "proxy_rate": 0.5572690148877183,
       "proxy_rate_env_speed": 0.5557868344908888
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1356.3879286587314,
       "proxy_rate": 0.8489183757917038,
       "proxy_rate_env_speed": 0.8504571608318827
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 878.9420165863143,
       "proxy_rate": 0.5500315091901676,
       "proxy_rate_env_speed": 0.5523623308879002
      }
     ]
    },
    {
     "seed": 13,
     "env_first_50": [
      1,
      1,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 87.28520230178657,
       "proxy_rate": 0.8972276037430029,
       "proxy_rate_env_speed": 0.9019114000847952
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 56.367283489756694,
       "proxy_rate": 0.5865157308818215,
       "proxy_rate_env_speed": 0.5959109220403004
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 173.0720487648818,
       "proxy_rate": 0.8825366436494869,
       "proxy_rate_env_speed": 0.8850273025015085
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 111.74824777367544,
       "proxy_rate": 0.570812651290429,
       "proxy_rate_env_speed": 0.578525413970764
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 338.0104321844523,
       "proxy_rate": 0.8596172727471015,
       "proxy_rate_env_speed": 0.8527092424978135
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 219.181167393767,
       "proxy_rate": 0.5625880227472081,
       "proxy_rate_env_speed": 0.5561026524825898
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 669.1777026410655,
       "proxy_rate": 0.8399577730325981,
       "proxy_rate_env_speed": 0.8406009158601632
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 438.5920538333288,
       "proxy_rate": 0.5572690148877183,
       "proxy_rate_env_speed": 0.5541336067362846
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1353.4062834378772,
       "proxy_rate": 0.8472949356574675,
       "proxy_rate_env_speed": 0.8488709376246726
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 878.7912224904273,
       "proxy_rate": 0.5506778838363453,
       "proxy_rate_env_speed": 0.5520632788094068
      }
     ]
    },
    {
     "seed": 14,
     "env_first_50": [
      1,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      1,
      0,
      1,
      1,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      1,
      1,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 86.66649974244048,
       "proxy_rate": 0.9008624582869702,
       "proxy_rate_env_speed": 0.8945053422408182
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 56.29239691330905,
       "proxy_rate": 0.6012659696317829,
       "proxy_rate_env_speed": 0.5954265069275787
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 165.86932404890322,
       "proxy_rate": 0.8523626382074647,
       "proxy_rate_env_speed": 0.8493141248945058
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 109.97107475518315,
       "proxy_rate": 0.5805120038019692,
       "proxy_rate_env_speed": 0.5726652201113807
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 338.4663623685981,
       "proxy_rate": 0.8507530385754499,
       "proxy_rate_env_speed": 0.85622812879198
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 217.76176346182024,
       "proxy_rate": 0.5475580050604807,
       "proxy_rate_env_speed": 0.5546238912299476
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 678.838713296146,
       "proxy_rate": 0.8486679126365556,
       "proxy_rate_env_speed": 0.8531917994682634
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 447.07790944106233,
       "proxy_rate": 0.5636970885335573,
       "proxy_rate_env_speed": 0.5649530907217633
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1365.084072669976,
       "proxy_rate": 0.8553816858761778,
       "proxy_rate_env_speed": 0.8562512440865543
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 887.762067782076,
       "proxy_rate": 0.5561177904168698,
       "proxy_rate_env_speed": 0.5575926349248038
      }
     ]
    },
    {
     "seed": 15,
     "env_first_50": [
      1,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      1,
      1,
      1,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1
     ],
     "rows": [
      {
       "n": 100,
       "x": 0.0,
       "y": 0,
       "w": 79.9865982595911,
       "proxy_rate": 0.8462811771942123,
       "proxy_rate_env_speed": 0.836280833764717
      },
      {
       "n": 100,
       "x": 0.3,
       "y": 30,
       "w": 50.415131123022576,
       "proxy_rate": 0.5400775028080363,
       "proxy_rate_env_speed": 0.5359137992146532
      },
      {
       "n": 200,
       "x": 0.0,
       "y": 0,
       "w": 166.03404652394212,
       "proxy_rate": 0.8400410796139774,
       "proxy_rate_env_speed": 0.8464625243385853
      },
      {
       "n": 200,
       "x": 0.3,
       "y": 60,
       "w": 104.14744010555394,
       "proxy_rate": 0.52722047023449,
       "proxy_rate_env_speed": 0.5370724952261294
      },
      {
       "n": 400,
       "x": 0.0,
       "y": 0,
       "w": 341.81844171807234,
       "proxy_rate": 0.8640032477201132,
       "proxy_rate_env_speed": 0.8640032399572892
      },
      {
       "n": 400,
       "x": 0.3,
       "y": 120,
       "w": 219.25195245780375,
       "proxy_rate": 0.5544301855495367,
       "proxy_rate_env_speed": 0.5582818272604243
      },
      {
       "n": 800,
       "x": 0.0,
       "y": 0,
       "w": 680.6264449202697,
       "proxy_rate": 0.8568355667656801,
       "proxy_rate_env_speed": 0.855631482061487
      },
      {
       "n": 800,
       "x": 0.3,
       "y": 240,
       "w": 443.39287648705084,
       "proxy_rate": 0.5606547961454936,
       "proxy_rate_env_speed": 0.5600893111077891
      },
      {
       "n": 1600,
       "x": 0.0,
       "y": 0,
       "w": 1360.9958825196734,
       "proxy_rate": 0.8456774330826263,
       "proxy_rate_env_speed": 0.8528476949817726
      },
      {
       "n": 1600,
       "x": 0.3,
       "y": 480,
       "w": 891.8471790370999,
       "proxy_rate": 0.555262963032924,
       "proxy_rate_env_speed": 0.5609531379241021
      }
     ]
    }
   ]
  }
 }
}

==> anc/results/tables.txt <==
Table 1: ell, x*, rho_q, rho_a, beta
(A) 0.6931 0.8682 1.2040 0.6931 0.0000
(B) 0.6931 0.8682 inf 1.3863 0.3466
(C) 0.6805 0.8622 1.1513 1.0498 0.0000
Table 2: for x = 0 and 0.3: H(x;rho_q), beta*tau*(x), H(x;rho_a)
(A) 0.8843 --- 0.5593 0.5787 --- 0.3661
(B) inf 0.1611 0.9915 inf 0.1054 0.6489
(C) 0.8502 --- 0.7884 0.5544 --- 0.5141


==> anc/results/validation.json <==
{
 "n": 200,
 "envs": {
  "A": {
   "n": 200,
   "max_err_minus_log_u": 7.533918919607632e-15,
   "max_err_log_tail": 9.325352079363249e-15,
   "smallest_tail": "2.6812e-36"
  },
  "B": {
   "n": 200,
   "max_err_minus_log_u": 3.569029536021687e-15,
   "max_err_log_tail": 4.005936875842088e-15,
   "smallest_tail": "3.6906e-36"
  },
  "constant_n1600": {
   "n": 1600,
   "max_err_minus_log_u": 2.3392319066682915e-14,
   "max_err_log_tail": 3.624333363201132e-14,
   "smallest_tail": "9.9367e-283"
  }
 },
 "monte_carlo_n6": {
  "A": {
   "nsim": 20000,
   "max_abs_z": 1.143232060485719,
   "npoints": 12
  },
  "B": {
   "nsim": 20000,
   "max_abs_z": 1.5263949114377122,
   "npoints": 12
  },
  "C": {
   "nsim": 20000,
   "max_abs_z": 1.3464899723225698,
   "npoints": 12
  }
 }
}
